Hide and Seek with the Third Family Hypercharge Model's $Z^\prime$ at the Large Hadron Collider

The Third Family Hypercharge Model predicts a $Z^\prime$ gauge boson with flavour dependent couplings which has been used to explain anomalies in meson decay processes which involve the $b\rightarrow s\mu^+\mu^-$ transition. The model predicts that a TeV-scale $Z^\prime$ should decay to particle-antiparticle pairs of muons, taus, top quarks and bottom quarks with appreciable branching ratios. We reinterpret various ATLAS and CMS search limits for $Z^\prime$ production followed by such decays at the LHC over a parameter space of the model that results from a successful combined fit to the $b\rightarrow s l^+ l^-$ data and precision electroweak observables. Current exclusions in parameter space and expected sensitivities of the various different channels in the high-luminosity run are compared. We find that the high-luminosity run of the LHC will significantly increase the sensitivity to the model beyond the existing observational limits, which we find to be surprisingly weak.

==> anc/README <==
Here, we include the data files and python programs that made the plots.

y3fit.ipynb is a Jupyter notebook that reads in tfhm_2d.dat (produced by 2103.12056) and makes Fig 3 of the paper.

UFO.tgz is a tarred, gzipped UFO file that was used for the Madgraph simulations.

==> anc/README_ <==
Here, we include the data files and python programs that made the plots.

y3fit.ipynb is a Jupyter notebook that reads in tfhm_2d.dat (produced by 2103.12056) and makes Fig 3 of the paper.


==> anc/UFO/CT_couplings.py <==
# This file was automatically created by FeynRules 2.3.34
# Mathematica version: 11.0.0 for Mac OS X x86 (64-bit) (July 28, 2016)
# Date: Mon 21 Oct 2019 11:56:07


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot





==> anc/UFO/Zprime_TFHM_UFO.log <==
# This file was automatically created by FeynRules 2.3.34
# Mathematica version: 11.0.0 for Mac OS X x86 (64-bit) (July 28, 2016)
# Date: Mon 21 Oct 2019 11:54:47


# 
# This is the logfile for the model Zprime_TFHM

# Authors: Benjamin Allanach
# Model version: 1.0.1
# Checking the Quantum numbers
   * Electric charge defined.
# Checking the Lagrangians
   * All Lagrangians are ok.
#
# Particle definitions
#

   * No particles removed. All particles correspond to GenInt setup.

# Automatically assigned PDG numbers
   * Assigned PDG number 9000001 to particle ghA
   * Assigned PDG number 9000002 to particle ghZ
   * Assigned PDG number 9000003 to particle ghWp
   * Assigned PDG number 9000004 to particle ghWm


# Compulsory PDG codes:
   * Class SM leptons complete.
   * Class SM neutrinos complete.
   * Class SM quarks complete.
   * Class SM gauge bosons complete.
#
# Parameter definitions
#

   * All parameters are ok.


# Vertices
   * Calling FeynmanRules for 2 Lagrangians.
   * Number of classes vertices: 35
   * Number of flavored vertices: 135
   * Saved vertices in InterfaceRun[ 1 ].
   * Checked QNumber conservation.
      - Quantum number GhostNumber conserved in all vertices.
      - Quantum number LeptonNumber conserved in all vertices.
      - Quantum number Q conserved in all vertices.
      - Quantum number Y conserved in all vertices.
   * particles.py written.
   * parameters.py written.
#
# Vertex definitions
#

   * 147 vertices written.
   * vertices.py written.
#
# Lorentz structure definitions
#

   * 16 lorentz structures written.
   * lorentz.py written.
#
# Coupling definitions
#

   * 163 couplings written.
   * couplings.py written.
#
# Coupling order definitions
#

   * 0 couplings orders written.
   * coupling_orders.py written.
#
# Decay definitions
#

   * 13 decays written.
   * decay.py not written
#
# CTCoupling definitions
#

   * 0 CTcouplings written.
   * CT_couplings.py written.


==> anc/UFO/__init__.py <==

import particles
import couplings
import lorentz
import parameters
import vertices
import coupling_orders
import write_param_card
import propagators

import function_library


all_particles = particles.all_particles
all_vertices = vertices.all_vertices
all_couplings = couplings.all_couplings
all_lorentz = lorentz.all_lorentz
all_parameters = parameters.all_parameters
all_orders = coupling_orders.all_orders
all_functions = function_library.all_functions
all_propagators = propagators.all_propagators

try:
   import decays
except ImportError:
   pass
else:
   all_decays = decays.all_decays

try:
   import form_factors
except ImportError:
   pass
else:
   all_form_factors = form_factors.all_form_factors

try:
   import CT_vertices
except ImportError:
   pass
else:
   all_CTvertices = CT_vertices.all_CTvertices


gauge = [0]


__author__ = "Benjamin Allanach"
__date__ = "10.04.19"
__version__= "1.0.1"


==> anc/UFO/coupling_orders.py <==
# This file was automatically created by FeynRules 2.3.34
# Mathematica version: 11.0.0 for Mac OS X x86 (64-bit) (July 28, 2016)
# Date: Mon 21 Oct 2019 11:56:07


from object_library import all_orders, CouplingOrder


NP = CouplingOrder(name = 'NP',
                   expansion_order = 99,
                   hierarchy = 1)

QCD = CouplingOrder(name = 'QCD',
                    expansion_order = 99,
                    hierarchy = 1)

QED = CouplingOrder(name = 'QED',
                    expansion_order = 99,
                    hierarchy = 2)



==> anc/UFO/couplings.py <==
# This file was automatically created by FeynRules 2.3.34
# Mathematica version: 11.0.0 for Mac OS X x86 (64-bit) (July 28, 2016)
# Date: Mon 21 Oct 2019 11:56:06


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



GC_1 = Coupling(name = 'GC_1',
                value = '-(ee*complex(0,1))/3.',
                order = {'QED':1})

GC_2 = Coupling(name = 'GC_2',
                value = '(2*ee*complex(0,1))/3.',
                order = {'QED':1})

GC_3 = Coupling(name = 'GC_3',
                value = '-(ee*complex(0,1))',
                order = {'QED':1})

GC_4 = Coupling(name = 'GC_4',
                value = 'ee*complex(0,1)',
                order = {'QED':1})

GC_5 = Coupling(name = 'GC_5',
                value = 'ee**2*complex(0,1)',
                order = {'QED':2})

GC_6 = Coupling(name = 'GC_6',
                value = '-G',
                order = {'QCD':1})

GC_7 = Coupling(name = 'GC_7',
                value = 'complex(0,1)*G',
                order = {'QCD':1})

GC_8 = Coupling(name = 'GC_8',
                value = 'complex(0,1)*G**2',
                order = {'QCD':2})

GC_9 = Coupling(name = 'GC_9',
                value = '-6*complex(0,1)*lam',
                order = {'QED':2})

GC_10 = Coupling(name = 'GC_10',
                 value = '(ee**2*complex(0,1))/(2.*sw**2)',
                 order = {'QED':2})

GC_11 = Coupling(name = 'GC_11',
                 value = '-((ee**2*complex(0,1))/sw**2)',
                 order = {'QED':2})

GC_12 = Coupling(name = 'GC_12',
                 value = '(cw**2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_13 = Coupling(name = 'GC_13',
                 value = '(ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_14 = Coupling(name = 'GC_14',
                 value = '(CKM1x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_15 = Coupling(name = 'GC_15',
                 value = '(CKM1x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_16 = Coupling(name = 'GC_16',
                 value = '(CKM1x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_17 = Coupling(name = 'GC_17',
                 value = '(CKM2x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_18 = Coupling(name = 'GC_18',
                 value = '(CKM2x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_19 = Coupling(name = 'GC_19',
                 value = '(CKM2x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_20 = Coupling(name = 'GC_20',
                 value = '(CKM3x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_21 = Coupling(name = 'GC_21',
                 value = '(CKM3x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_22 = Coupling(name = 'GC_22',
                 value = '(CKM3x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_23 = Coupling(name = 'GC_23',
                 value = '(cw*ee*complex(0,1))/(2.*sw)',
                 order = {'QED':1})

GC_24 = Coupling(name = 'GC_24',
                 value = '(cw*ee*complex(0,1))/sw',
                 order = {'QED':1})

GC_25 = Coupling(name = 'GC_25',
                 value = '(-2*cw*ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_26 = Coupling(name = 'GC_26',
                 value = '-(ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_27 = Coupling(name = 'GC_27',
                 value = '(ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_28 = Coupling(name = 'GC_28',
                 value = '(-2*ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_29 = Coupling(name = 'GC_29',
                 value = '(ee*complex(0,1)*sw)/cw',
                 order = {'QED':1})

GC_30 = Coupling(name = 'GC_30',
                 value = '-(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_31 = Coupling(name = 'GC_31',
                 value = '(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_32 = Coupling(name = 'GC_32',
                 value = '-(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_33 = Coupling(name = 'GC_33',
                 value = '(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_34 = Coupling(name = 'GC_34',
                 value = 'ee**2*complex(0,1) + (cw**2*ee**2*complex(0,1))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_35 = Coupling(name = 'GC_35',
                 value = '-6*complex(0,1)*lam*vev',
                 order = {'QED':1})

GC_36 = Coupling(name = 'GC_36',
                 value = '(ee**2*complex(0,1)*vev)/(2.*sw**2)',
                 order = {'QED':1})

GC_37 = Coupling(name = 'GC_37',
                 value = 'ee**2*complex(0,1)*vev + (cw**2*ee**2*complex(0,1)*vev)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*vev)/(2.*cw**2)',
                 order = {'QED':1})

GC_38 = Coupling(name = 'GC_38',
                 value = '-((complex(0,1)*yb)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_39 = Coupling(name = 'GC_39',
                 value = '-((complex(0,1)*yc)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_40 = Coupling(name = 'GC_40',
                 value = '-((complex(0,1)*ydo)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_41 = Coupling(name = 'GC_41',
                 value = '-((complex(0,1)*ye)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_42 = Coupling(name = 'GC_42',
                 value = '-((complex(0,1)*ym)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_43 = Coupling(name = 'GC_43',
                 value = '-((complex(0,1)*ys)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_44 = Coupling(name = 'GC_44',
                 value = '-((complex(0,1)*yt)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_45 = Coupling(name = 'GC_45',
                 value = '-((complex(0,1)*ytau)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_46 = Coupling(name = 'GC_46',
                 value = '-((complex(0,1)*yup)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_47 = Coupling(name = 'GC_47',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_48 = Coupling(name = 'GC_48',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_49 = Coupling(name = 'GC_49',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_50 = Coupling(name = 'GC_50',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_51 = Coupling(name = 'GC_51',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_52 = Coupling(name = 'GC_52',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_53 = Coupling(name = 'GC_53',
                 value = '(ee*complex(0,1)*complexconjugate(CKM3x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_54 = Coupling(name = 'GC_54',
                 value = '(ee*complex(0,1)*complexconjugate(CKM3x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_55 = Coupling(name = 'GC_55',
                 value = '(ee*complex(0,1)*complexconjugate(CKM3x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_56 = Coupling(name = 'GC_56',
                 value = '(Cd1x1*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_57 = Coupling(name = 'GC_57',
                 value = '(Cd1x2*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_58 = Coupling(name = 'GC_58',
                 value = '(Cd1x3*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_59 = Coupling(name = 'GC_59',
                 value = '(Cd2x1*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_60 = Coupling(name = 'GC_60',
                 value = '(Cd2x2*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_61 = Coupling(name = 'GC_61',
                 value = '(Cd2x3*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_62 = Coupling(name = 'GC_62',
                 value = '(Cd3x1*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_63 = Coupling(name = 'GC_63',
                 value = '(Cd3x2*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_64 = Coupling(name = 'GC_64',
                 value = '(Cd3x3*complex(0,1)*gzp*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_65 = Coupling(name = 'GC_65',
                 value = '-(Cl1x1*complex(0,1)*gzp*cmath.cos(alpha))/2.',
                 order = {'NP':1})

GC_66 = Coupling(name = 'GC_66',
                 value = '-(Cl1x2*complex(0,1)*gzp*cmath.cos(alpha))/2.',
                 order = {'NP':1})

GC_67 = Coupling(name = 'GC_67',
                 value = '-(Cl1x3*complex(0,1)*gzp*cmath.cos(alpha))/2.',
                 order = {'NP':1})

GC_68 = Coupling(name = 'GC_68',
                 value = '-(Cl2x1*complex(0,1)*gzp*cmath.cos(alpha))/2.',
                 order = {'NP':1})

GC_69 = Coupling(name = 'GC_69',
                 value = '-(Cl2x2*complex(0,1)*gzp*cmath.cos(alpha))/2.',
                 order = {'NP':1})

GC_70 = Coupling(name = 'GC_70',
                 value = '-(Cl2x3*complex(0,1)*gzp*cmath.cos(alpha))/2.',
                 order = {'NP':1})

GC_71 = Coupling(name = 'GC_71',
                 value = '-(Cl3x1*complex(0,1)*gzp*cmath.cos(alpha))/2.',
                 order = {'NP':1})

GC_72 = Coupling(name = 'GC_72',
                 value = '-(Cl3x2*complex(0,1)*gzp*cmath.cos(alpha))/2.',
                 order = {'NP':1})

GC_73 = Coupling(name = 'GC_73',
                 value = '-(Cl3x3*complex(0,1)*gzp*cmath.cos(alpha))/2.',
                 order = {'NP':1})

GC_74 = Coupling(name = 'GC_74',
                 value = '(complex(0,1)*gzp*I2a11*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_75 = Coupling(name = 'GC_75',
                 value = '(complex(0,1)*gzp*I2a12*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_76 = Coupling(name = 'GC_76',
                 value = '(complex(0,1)*gzp*I2a13*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_77 = Coupling(name = 'GC_77',
                 value = '(complex(0,1)*gzp*I2a21*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_78 = Coupling(name = 'GC_78',
                 value = '(complex(0,1)*gzp*I2a22*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_79 = Coupling(name = 'GC_79',
                 value = '(complex(0,1)*gzp*I2a23*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_80 = Coupling(name = 'GC_80',
                 value = '(complex(0,1)*gzp*I2a31*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_81 = Coupling(name = 'GC_81',
                 value = '(complex(0,1)*gzp*I2a32*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_82 = Coupling(name = 'GC_82',
                 value = '(complex(0,1)*gzp*I2a33*cmath.cos(alpha))/6.',
                 order = {'NP':1})

GC_83 = Coupling(name = 'GC_83',
                 value = '-(complex(0,1)*gzp*Xi1x1*cmath.cos(alpha))/3.',
                 order = {'NP':1})

GC_84 = Coupling(name = 'GC_84',
                 value = '(2*complex(0,1)*gzp*Xi1x1*cmath.cos(alpha))/3.',
                 order = {'NP':1})

GC_85 = Coupling(name = 'GC_85',
                 value = '-(complex(0,1)*gzp*Xi1x1*cmath.cos(alpha))',
                 order = {'NP':1})

GC_86 = Coupling(name = 'GC_86',
                 value = '-(complex(0,1)*gzp*Xi1x2*cmath.cos(alpha))/3.',
                 order = {'NP':1})

GC_87 = Coupling(name = 'GC_87',
                 value = '(2*complex(0,1)*gzp*Xi1x2*cmath.cos(alpha))/3.',
                 order = {'NP':1})

GC_88 = Coupling(name = 'GC_88',
                 value = '-(complex(0,1)*gzp*Xi1x2*cmath.cos(alpha))',
                 order = {'NP':1})

GC_89 = Coupling(name = 'GC_89',
                 value = '-(complex(0,1)*gzp*Xi1x3*cmath.cos(alpha))/3.',
                 order = {'NP':1})

GC_90 = Coupling(name = 'GC_90',
                 value = '(2*complex(0,1)*gzp*Xi1x3*cmath.cos(alpha))/3.',
                 order = {'NP':1})

GC_91 = Coupling(name = 'GC_91',
                 value = '-(complex(0,1)*gzp*Xi1x3*cmath.cos(alpha))',
                 order = {'NP':1})

GC_92 = Coupling(name = 'GC_92',
                 value = '-(complex(0,1)*gzp*Xi2x1*cmath.cos(alpha))/3.',
                 order = {'NP':1})

GC_93 = Coupling(name = 'GC_93',
                 value = '(2*complex(0,1)*gzp*Xi2x1*cmath.cos(alpha))/3.',
                 order = {'NP':1})

GC_94 = Coupling(name = 'GC_94',
                 value = '-(complex(0,1)*gzp*Xi2x1*cmath.cos(alpha))',
                 order = {'NP':1})

GC_95 = Coupling(name = 'GC_95',
                 value = '-(complex(0,1)*gzp*Xi2x2*cmath.cos(alpha))/3.',
                 order = {'NP':1})

GC_96 = Coupling(name = 'GC_96',
                 value = '(2*complex(0,1)*gzp*Xi2x2*cmath.cos(alpha))/3.',
                 order = {'NP':1})

GC_97 = Coupling(name = 'GC_97',
                 value = '-(complex(0,1)*gzp*Xi2x2*cmath.cos(alpha))',
                 order = {'NP':1})

GC_98 = Coupling(name = 'GC_98',
                 value = '-(complex(0,1)*gzp*Xi2x3*cmath.cos(alpha))/3.',
                 order = {'NP':1})

GC_99 = Coupling(name = 'GC_99',
                 value = '(2*complex(0,1)*gzp*Xi2x3*cmath.cos(alpha))/3.',
                 order = {'NP':1})

GC_100 = Coupling(name = 'GC_100',
                  value = '-(complex(0,1)*gzp*Xi2x3*cmath.cos(alpha))',
                  order = {'NP':1})

GC_101 = Coupling(name = 'GC_101',
                  value = '-(complex(0,1)*gzp*Xi3x1*cmath.cos(alpha))/3.',
                  order = {'NP':1})

GC_102 = Coupling(name = 'GC_102',
                  value = '(2*complex(0,1)*gzp*Xi3x1*cmath.cos(alpha))/3.',
                  order = {'NP':1})

GC_103 = Coupling(name = 'GC_103',
                  value = '-(complex(0,1)*gzp*Xi3x1*cmath.cos(alpha))',
                  order = {'NP':1})

GC_104 = Coupling(name = 'GC_104',
                  value = '-(complex(0,1)*gzp*Xi3x2*cmath.cos(alpha))/3.',
                  order = {'NP':1})

GC_105 = Coupling(name = 'GC_105',
                  value = '(2*complex(0,1)*gzp*Xi3x2*cmath.cos(alpha))/3.',
                  order = {'NP':1})

GC_106 = Coupling(name = 'GC_106',
                  value = '-(complex(0,1)*gzp*Xi3x2*cmath.cos(alpha))',
                  order = {'NP':1})

GC_107 = Coupling(name = 'GC_107',
                  value = '-(complex(0,1)*gzp*Xi3x3*cmath.cos(alpha))/3.',
                  order = {'NP':1})

GC_108 = Coupling(name = 'GC_108',
                  value = '(2*complex(0,1)*gzp*Xi3x3*cmath.cos(alpha))/3.',
                  order = {'NP':1})

GC_109 = Coupling(name = 'GC_109',
                  value = '-(complex(0,1)*gzp*Xi3x3*cmath.cos(alpha))',
                  order = {'NP':1})

GC_110 = Coupling(name = 'GC_110',
                  value = '(Cd1x1*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_111 = Coupling(name = 'GC_111',
                  value = '(Cd1x2*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_112 = Coupling(name = 'GC_112',
                  value = '(Cd1x3*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_113 = Coupling(name = 'GC_113',
                  value = '(Cd2x1*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_114 = Coupling(name = 'GC_114',
                  value = '(Cd2x2*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_115 = Coupling(name = 'GC_115',
                  value = '(Cd2x3*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_116 = Coupling(name = 'GC_116',
                  value = '(Cd3x1*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_117 = Coupling(name = 'GC_117',
                  value = '(Cd3x2*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_118 = Coupling(name = 'GC_118',
                  value = '(Cd3x3*complex(0,1)*gzp*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_119 = Coupling(name = 'GC_119',
                  value = '-(Cl1x1*complex(0,1)*gzp*cmath.sin(alpha))/2.',
                  order = {'NP':1})

GC_120 = Coupling(name = 'GC_120',
                  value = '-(Cl1x2*complex(0,1)*gzp*cmath.sin(alpha))/2.',
                  order = {'NP':1})

GC_121 = Coupling(name = 'GC_121',
                  value = '-(Cl1x3*complex(0,1)*gzp*cmath.sin(alpha))/2.',
                  order = {'NP':1})

GC_122 = Coupling(name = 'GC_122',
                  value = '-(Cl2x1*complex(0,1)*gzp*cmath.sin(alpha))/2.',
                  order = {'NP':1})

GC_123 = Coupling(name = 'GC_123',
                  value = '-(Cl2x2*complex(0,1)*gzp*cmath.sin(alpha))/2.',
                  order = {'NP':1})

GC_124 = Coupling(name = 'GC_124',
                  value = '-(Cl2x3*complex(0,1)*gzp*cmath.sin(alpha))/2.',
                  order = {'NP':1})

GC_125 = Coupling(name = 'GC_125',
                  value = '-(Cl3x1*complex(0,1)*gzp*cmath.sin(alpha))/2.',
                  order = {'NP':1})

GC_126 = Coupling(name = 'GC_126',
                  value = '-(Cl3x2*complex(0,1)*gzp*cmath.sin(alpha))/2.',
                  order = {'NP':1})

GC_127 = Coupling(name = 'GC_127',
                  value = '-(Cl3x3*complex(0,1)*gzp*cmath.sin(alpha))/2.',
                  order = {'NP':1})

GC_128 = Coupling(name = 'GC_128',
                  value = '(complex(0,1)*gzp*I1a11*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_129 = Coupling(name = 'GC_129',
                  value = '(complex(0,1)*gzp*I1a12*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_130 = Coupling(name = 'GC_130',
                  value = '(complex(0,1)*gzp*I1a13*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_131 = Coupling(name = 'GC_131',
                  value = '(complex(0,1)*gzp*I1a21*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_132 = Coupling(name = 'GC_132',
                  value = '(complex(0,1)*gzp*I1a22*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_133 = Coupling(name = 'GC_133',
                  value = '(complex(0,1)*gzp*I1a23*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_134 = Coupling(name = 'GC_134',
                  value = '(complex(0,1)*gzp*I1a31*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_135 = Coupling(name = 'GC_135',
                  value = '(complex(0,1)*gzp*I1a32*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_136 = Coupling(name = 'GC_136',
                  value = '(complex(0,1)*gzp*I1a33*cmath.sin(alpha))/6.',
                  order = {'NP':1})

GC_137 = Coupling(name = 'GC_137',
                  value = '-(complex(0,1)*gzp*Xi1x1*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_138 = Coupling(name = 'GC_138',
                  value = '(2*complex(0,1)*gzp*Xi1x1*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_139 = Coupling(name = 'GC_139',
                  value = '-(complex(0,1)*gzp*Xi1x1*cmath.sin(alpha))',
                  order = {'NP':1})

GC_140 = Coupling(name = 'GC_140',
                  value = '-(complex(0,1)*gzp*Xi1x2*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_141 = Coupling(name = 'GC_141',
                  value = '(2*complex(0,1)*gzp*Xi1x2*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_142 = Coupling(name = 'GC_142',
                  value = '-(complex(0,1)*gzp*Xi1x2*cmath.sin(alpha))',
                  order = {'NP':1})

GC_143 = Coupling(name = 'GC_143',
                  value = '-(complex(0,1)*gzp*Xi1x3*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_144 = Coupling(name = 'GC_144',
                  value = '(2*complex(0,1)*gzp*Xi1x3*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_145 = Coupling(name = 'GC_145',
                  value = '-(complex(0,1)*gzp*Xi1x3*cmath.sin(alpha))',
                  order = {'NP':1})

GC_146 = Coupling(name = 'GC_146',
                  value = '-(complex(0,1)*gzp*Xi2x1*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_147 = Coupling(name = 'GC_147',
                  value = '(2*complex(0,1)*gzp*Xi2x1*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_148 = Coupling(name = 'GC_148',
                  value = '-(complex(0,1)*gzp*Xi2x1*cmath.sin(alpha))',
                  order = {'NP':1})

GC_149 = Coupling(name = 'GC_149',
                  value = '-(complex(0,1)*gzp*Xi2x2*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_150 = Coupling(name = 'GC_150',
                  value = '(2*complex(0,1)*gzp*Xi2x2*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_151 = Coupling(name = 'GC_151',
                  value = '-(complex(0,1)*gzp*Xi2x2*cmath.sin(alpha))',
                  order = {'NP':1})

GC_152 = Coupling(name = 'GC_152',
                  value = '-(complex(0,1)*gzp*Xi2x3*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_153 = Coupling(name = 'GC_153',
                  value = '(2*complex(0,1)*gzp*Xi2x3*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_154 = Coupling(name = 'GC_154',
                  value = '-(complex(0,1)*gzp*Xi2x3*cmath.sin(alpha))',
                  order = {'NP':1})

GC_155 = Coupling(name = 'GC_155',
                  value = '-(complex(0,1)*gzp*Xi3x1*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_156 = Coupling(name = 'GC_156',
                  value = '(2*complex(0,1)*gzp*Xi3x1*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_157 = Coupling(name = 'GC_157',
                  value = '-(complex(0,1)*gzp*Xi3x1*cmath.sin(alpha))',
                  order = {'NP':1})

GC_158 = Coupling(name = 'GC_158',
                  value = '-(complex(0,1)*gzp*Xi3x2*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_159 = Coupling(name = 'GC_159',
                  value = '(2*complex(0,1)*gzp*Xi3x2*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_160 = Coupling(name = 'GC_160',
                  value = '-(complex(0,1)*gzp*Xi3x2*cmath.sin(alpha))',
                  order = {'NP':1})

GC_161 = Coupling(name = 'GC_161',
                  value = '-(complex(0,1)*gzp*Xi3x3*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_162 = Coupling(name = 'GC_162',
                  value = '(2*complex(0,1)*gzp*Xi3x3*cmath.sin(alpha))/3.',
                  order = {'NP':1})

GC_163 = Coupling(name = 'GC_163',
                  value = '-(complex(0,1)*gzp*Xi3x3*cmath.sin(alpha))',
                  order = {'NP':1})



==> anc/UFO/decays.py <==
# This file was automatically created by FeynRules 2.3.34
# Mathematica version: 11.0.0 for Mac OS X x86 (64-bit) (July 28, 2016)
# Date: Mon 21 Oct 2019 11:56:07


from object_library import all_decays, Decay
import particles as P


Decay_b = Decay(name = 'Decay_b',
                particle = P.b,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Z,P.d):'(cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZ**2 - 2*MD**2*MZ**2 + MZ**4)*(Cd1x3*gzp**2*MB*MD*Xi1x3*cmath.sin(alpha)**2 + (gzp**2*MB**2*Xi1x3**2*cmath.sin(alpha)**2)/3. + (gzp**2*MD**2*Xi1x3**2*cmath.sin(alpha)**2)/3. + (gzp**2*MB**4*Xi1x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (2*gzp**2*MB**2*MD**2*Xi1x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (gzp**2*MD**4*Xi1x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*Xi1x3**2*cmath.sin(alpha)**2)/3. + (Cd1x3*gzp**2*MB**2*complexconjugate(Cd1x3)*cmath.sin(alpha)**2)/12. + (Cd1x3*gzp**2*MD**2*complexconjugate(Cd1x3)*cmath.sin(alpha)**2)/12. + (Cd1x3*gzp**2*MB**4*complexconjugate(Cd1x3)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cd1x3*gzp**2*MB**2*MD**2*complexconjugate(Cd1x3)*cmath.sin(alpha)**2)/(6.*MZ**2) + (Cd1x3*gzp**2*MD**4*complexconjugate(Cd1x3)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cd1x3*gzp**2*MZ**2*complexconjugate(Cd1x3)*cmath.sin(alpha)**2)/6. + gzp**2*MB*MD*Xi1x3*complexconjugate(Cd1x3)*cmath.sin(alpha)**2))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Z,P.s):'(cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4)*(Cd2x3*gzp**2*MB*MS*Xi2x3*cmath.sin(alpha)**2 + (gzp**2*MB**2*Xi2x3**2*cmath.sin(alpha)**2)/3. + (gzp**2*MS**2*Xi2x3**2*cmath.sin(alpha)**2)/3. + (gzp**2*MB**4*Xi2x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (2*gzp**2*MB**2*MS**2*Xi2x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (gzp**2*MS**4*Xi2x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*Xi2x3**2*cmath.sin(alpha)**2)/3. + (Cd2x3*gzp**2*MB**2*complexconjugate(Cd2x3)*cmath.sin(alpha)**2)/12. + (Cd2x3*gzp**2*MS**2*complexconjugate(Cd2x3)*cmath.sin(alpha)**2)/12. + (Cd2x3*gzp**2*MB**4*complexconjugate(Cd2x3)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cd2x3*gzp**2*MB**2*MS**2*complexconjugate(Cd2x3)*cmath.sin(alpha)**2)/(6.*MZ**2) + (Cd2x3*gzp**2*MS**4*complexconjugate(Cd2x3)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cd2x3*gzp**2*MZ**2*complexconjugate(Cd2x3)*cmath.sin(alpha)**2)/6. + gzp**2*MB*MS*Xi2x3*complexconjugate(Cd2x3)*cmath.sin(alpha)**2))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.d):'((Cd1x3*gzp**2*MB*MD*Xi1x3*cmath.cos(alpha)**2 + (gzp**2*MB**2*Xi1x3**2*cmath.cos(alpha)**2)/3. + (gzp**2*MD**2*Xi1x3**2*cmath.cos(alpha)**2)/3. + (gzp**2*MB**4*Xi1x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (2*gzp**2*MB**2*MD**2*Xi1x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (gzp**2*MD**4*Xi1x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (2*gzp**2*MZp**2*Xi1x3**2*cmath.cos(alpha)**2)/3. + (Cd1x3*gzp**2*MB**2*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)/12. + (Cd1x3*gzp**2*MD**2*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)/12. + (Cd1x3*gzp**2*MB**4*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cd1x3*gzp**2*MB**2*MD**2*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)/(6.*MZp**2) + (Cd1x3*gzp**2*MD**4*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cd1x3*gzp**2*MZp**2*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)/6. + gzp**2*MB*MD*Xi1x3*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.s):'((Cd2x3*gzp**2*MB*MS*Xi2x3*cmath.cos(alpha)**2 + (gzp**2*MB**2*Xi2x3**2*cmath.cos(alpha)**2)/3. + (gzp**2*MS**2*Xi2x3**2*cmath.cos(alpha)**2)/3. + (gzp**2*MB**4*Xi2x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (2*gzp**2*MB**2*MS**2*Xi2x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (gzp**2*MS**4*Xi2x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (2*gzp**2*MZp**2*Xi2x3**2*cmath.cos(alpha)**2)/3. + (Cd2x3*gzp**2*MB**2*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)/12. + (Cd2x3*gzp**2*MS**2*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)/12. + (Cd2x3*gzp**2*MB**4*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cd2x3*gzp**2*MB**2*MS**2*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)/(6.*MZp**2) + (Cd2x3*gzp**2*MS**4*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cd2x3*gzp**2*MZp**2*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)/6. + gzp**2*MB*MS*Xi2x3*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)'})

Decay_c = Decay(name = 'Decay_c',
                particle = P.c,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Z,P.t):'(cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZ**2 - 2*MT**2*MZ**2 + MZ**4)*(-2*gzp**2*I1a32*MC*MT*Xi3x2*cmath.sin(alpha)**2 + (4*gzp**2*MC**2*Xi3x2**2*cmath.sin(alpha)**2)/3. + (4*gzp**2*MT**2*Xi3x2**2*cmath.sin(alpha)**2)/3. + (4*gzp**2*MC**4*Xi3x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (8*gzp**2*MC**2*MT**2*Xi3x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (4*gzp**2*MT**4*Xi3x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (8*gzp**2*MZ**2*Xi3x2**2*cmath.sin(alpha)**2)/3. + (gzp**2*I1a32*MC**2*complexconjugate(I1a32)*cmath.sin(alpha)**2)/12. + (gzp**2*I1a32*MT**2*complexconjugate(I1a32)*cmath.sin(alpha)**2)/12. + (gzp**2*I1a32*MC**4*complexconjugate(I1a32)*cmath.sin(alpha)**2)/(12.*MZ**2) - (gzp**2*I1a32*MC**2*MT**2*complexconjugate(I1a32)*cmath.sin(alpha)**2)/(6.*MZ**2) + (gzp**2*I1a32*MT**4*complexconjugate(I1a32)*cmath.sin(alpha)**2)/(12.*MZ**2) - (gzp**2*I1a32*MZ**2*complexconjugate(I1a32)*cmath.sin(alpha)**2)/6. - 2*gzp**2*MC*MT*Xi3x2*complexconjugate(I1a32)*cmath.sin(alpha)**2))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Z,P.u):'(cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4)*(-2*gzp**2*I1a12*MC*MU*Xi1x2*cmath.sin(alpha)**2 + (4*gzp**2*MC**2*Xi1x2**2*cmath.sin(alpha)**2)/3. + (4*gzp**2*MU**2*Xi1x2**2*cmath.sin(alpha)**2)/3. + (4*gzp**2*MC**4*Xi1x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (8*gzp**2*MC**2*MU**2*Xi1x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (4*gzp**2*MU**4*Xi1x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (8*gzp**2*MZ**2*Xi1x2**2*cmath.sin(alpha)**2)/3. + (gzp**2*I1a12*MC**2*complexconjugate(I1a12)*cmath.sin(alpha)**2)/12. + (gzp**2*I1a12*MU**2*complexconjugate(I1a12)*cmath.sin(alpha)**2)/12. + (gzp**2*I1a12*MC**4*complexconjugate(I1a12)*cmath.sin(alpha)**2)/(12.*MZ**2) - (gzp**2*I1a12*MC**2*MU**2*complexconjugate(I1a12)*cmath.sin(alpha)**2)/(6.*MZ**2) + (gzp**2*I1a12*MU**4*complexconjugate(I1a12)*cmath.sin(alpha)**2)/(12.*MZ**2) - (gzp**2*I1a12*MZ**2*complexconjugate(I1a12)*cmath.sin(alpha)**2)/6. - 2*gzp**2*MC*MU*Xi1x2*complexconjugate(I1a12)*cmath.sin(alpha)**2))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.t):'((-2*gzp**2*I2a32*MC*MT*Xi3x2*cmath.cos(alpha)**2 + (4*gzp**2*MC**2*Xi3x2**2*cmath.cos(alpha)**2)/3. + (4*gzp**2*MT**2*Xi3x2**2*cmath.cos(alpha)**2)/3. + (4*gzp**2*MC**4*Xi3x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (8*gzp**2*MC**2*MT**2*Xi3x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (4*gzp**2*MT**4*Xi3x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (8*gzp**2*MZp**2*Xi3x2**2*cmath.cos(alpha)**2)/3. + (gzp**2*I2a32*MC**2*complexconjugate(I2a32)*cmath.cos(alpha)**2)/12. + (gzp**2*I2a32*MT**2*complexconjugate(I2a32)*cmath.cos(alpha)**2)/12. + (gzp**2*I2a32*MC**4*complexconjugate(I2a32)*cmath.cos(alpha)**2)/(12.*MZp**2) - (gzp**2*I2a32*MC**2*MT**2*complexconjugate(I2a32)*cmath.cos(alpha)**2)/(6.*MZp**2) + (gzp**2*I2a32*MT**4*complexconjugate(I2a32)*cmath.cos(alpha)**2)/(12.*MZp**2) - (gzp**2*I2a32*MZp**2*complexconjugate(I2a32)*cmath.cos(alpha)**2)/6. - 2*gzp**2*MC*MT*Xi3x2*complexconjugate(I2a32)*cmath.cos(alpha)**2)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.u):'((-2*gzp**2*I2a12*MC*MU*Xi1x2*cmath.cos(alpha)**2 + (4*gzp**2*MC**2*Xi1x2**2*cmath.cos(alpha)**2)/3. + (4*gzp**2*MU**2*Xi1x2**2*cmath.cos(alpha)**2)/3. + (4*gzp**2*MC**4*Xi1x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (8*gzp**2*MC**2*MU**2*Xi1x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (4*gzp**2*MU**4*Xi1x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (8*gzp**2*MZp**2*Xi1x2**2*cmath.cos(alpha)**2)/3. + (gzp**2*I2a12*MC**2*complexconjugate(I2a12)*cmath.cos(alpha)**2)/12. + (gzp**2*I2a12*MU**2*complexconjugate(I2a12)*cmath.cos(alpha)**2)/12. + (gzp**2*I2a12*MC**4*complexconjugate(I2a12)*cmath.cos(alpha)**2)/(12.*MZp**2) - (gzp**2*I2a12*MC**2*MU**2*complexconjugate(I2a12)*cmath.cos(alpha)**2)/(6.*MZp**2) + (gzp**2*I2a12*MU**4*complexconjugate(I2a12)*cmath.cos(alpha)**2)/(12.*MZp**2) - (gzp**2*I2a12*MZp**2*complexconjugate(I2a12)*cmath.cos(alpha)**2)/6. - 2*gzp**2*MC*MU*Xi1x2*complexconjugate(I2a12)*cmath.cos(alpha)**2)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)'})

Decay_d = Decay(name = 'Decay_d',
                particle = P.d,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Z,P.b):'(cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZ**2 - 2*MD**2*MZ**2 + MZ**4)*(Cd3x1*gzp**2*MB*MD*Xi3x1*cmath.sin(alpha)**2 + (gzp**2*MB**2*Xi3x1**2*cmath.sin(alpha)**2)/3. + (gzp**2*MD**2*Xi3x1**2*cmath.sin(alpha)**2)/3. + (gzp**2*MB**4*Xi3x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (2*gzp**2*MB**2*MD**2*Xi3x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (gzp**2*MD**4*Xi3x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*Xi3x1**2*cmath.sin(alpha)**2)/3. + (Cd3x1*gzp**2*MB**2*complexconjugate(Cd3x1)*cmath.sin(alpha)**2)/12. + (Cd3x1*gzp**2*MD**2*complexconjugate(Cd3x1)*cmath.sin(alpha)**2)/12. + (Cd3x1*gzp**2*MB**4*complexconjugate(Cd3x1)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cd3x1*gzp**2*MB**2*MD**2*complexconjugate(Cd3x1)*cmath.sin(alpha)**2)/(6.*MZ**2) + (Cd3x1*gzp**2*MD**4*complexconjugate(Cd3x1)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cd3x1*gzp**2*MZ**2*complexconjugate(Cd3x1)*cmath.sin(alpha)**2)/6. + gzp**2*MB*MD*Xi3x1*complexconjugate(Cd3x1)*cmath.sin(alpha)**2))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Z,P.s):'(cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4)*(Cd2x1*gzp**2*MD*MS*Xi2x1*cmath.sin(alpha)**2 + (gzp**2*MD**2*Xi2x1**2*cmath.sin(alpha)**2)/3. + (gzp**2*MS**2*Xi2x1**2*cmath.sin(alpha)**2)/3. + (gzp**2*MD**4*Xi2x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (2*gzp**2*MD**2*MS**2*Xi2x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (gzp**2*MS**4*Xi2x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*Xi2x1**2*cmath.sin(alpha)**2)/3. + (Cd2x1*gzp**2*MD**2*complexconjugate(Cd2x1)*cmath.sin(alpha)**2)/12. + (Cd2x1*gzp**2*MS**2*complexconjugate(Cd2x1)*cmath.sin(alpha)**2)/12. + (Cd2x1*gzp**2*MD**4*complexconjugate(Cd2x1)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cd2x1*gzp**2*MD**2*MS**2*complexconjugate(Cd2x1)*cmath.sin(alpha)**2)/(6.*MZ**2) + (Cd2x1*gzp**2*MS**4*complexconjugate(Cd2x1)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cd2x1*gzp**2*MZ**2*complexconjugate(Cd2x1)*cmath.sin(alpha)**2)/6. + gzp**2*MD*MS*Xi2x1*complexconjugate(Cd2x1)*cmath.sin(alpha)**2))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.b):'((Cd3x1*gzp**2*MB*MD*Xi3x1*cmath.cos(alpha)**2 + (gzp**2*MB**2*Xi3x1**2*cmath.cos(alpha)**2)/3. + (gzp**2*MD**2*Xi3x1**2*cmath.cos(alpha)**2)/3. + (gzp**2*MB**4*Xi3x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (2*gzp**2*MB**2*MD**2*Xi3x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (gzp**2*MD**4*Xi3x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (2*gzp**2*MZp**2*Xi3x1**2*cmath.cos(alpha)**2)/3. + (Cd3x1*gzp**2*MB**2*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)/12. + (Cd3x1*gzp**2*MD**2*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)/12. + (Cd3x1*gzp**2*MB**4*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cd3x1*gzp**2*MB**2*MD**2*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)/(6.*MZp**2) + (Cd3x1*gzp**2*MD**4*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cd3x1*gzp**2*MZp**2*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)/6. + gzp**2*MB*MD*Xi3x1*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.s):'((Cd2x1*gzp**2*MD*MS*Xi2x1*cmath.cos(alpha)**2 + (gzp**2*MD**2*Xi2x1**2*cmath.cos(alpha)**2)/3. + (gzp**2*MS**2*Xi2x1**2*cmath.cos(alpha)**2)/3. + (gzp**2*MD**4*Xi2x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (2*gzp**2*MD**2*MS**2*Xi2x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (gzp**2*MS**4*Xi2x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (2*gzp**2*MZp**2*Xi2x1**2*cmath.cos(alpha)**2)/3. + (Cd2x1*gzp**2*MD**2*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)/12. + (Cd2x1*gzp**2*MS**2*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)/12. + (Cd2x1*gzp**2*MD**4*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cd2x1*gzp**2*MD**2*MS**2*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)/(6.*MZp**2) + (Cd2x1*gzp**2*MS**4*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cd2x1*gzp**2*MZp**2*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)/6. + gzp**2*MD*MS*Xi2x1*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)'})

Decay_e__minus__ = Decay(name = 'Decay_e__minus__',
                         particle = P.e__minus__,
                         partial_widths = {(P.W__minus__,P.ve):'((Me**2 - MW**2)*((ee**2*Me**2)/(2.*sw**2) + (ee**2*Me**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Z,P.mu__minus__):'(cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZ**2 - 2*MMU**2*MZ**2 + MZ**4)*((Cl2x1**2*gzp**2*Me**2*cmath.sin(alpha)**2)/4. + (Cl2x1**2*gzp**2*MMU**2*cmath.sin(alpha)**2)/4. + (Cl2x1**2*gzp**2*Me**4*cmath.sin(alpha)**2)/(4.*MZ**2) - (Cl2x1**2*gzp**2*Me**2*MMU**2*cmath.sin(alpha)**2)/(2.*MZ**2) + (Cl2x1**2*gzp**2*MMU**4*cmath.sin(alpha)**2)/(4.*MZ**2) - (Cl2x1**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. - 6*Cl2x1*gzp**2*Me*MMU*Xi2x1*cmath.sin(alpha)**2 + gzp**2*Me**2*Xi2x1**2*cmath.sin(alpha)**2 + gzp**2*MMU**2*Xi2x1**2*cmath.sin(alpha)**2 + (gzp**2*Me**4*Xi2x1**2*cmath.sin(alpha)**2)/MZ**2 - (2*gzp**2*Me**2*MMU**2*Xi2x1**2*cmath.sin(alpha)**2)/MZ**2 + (gzp**2*MMU**4*Xi2x1**2*cmath.sin(alpha)**2)/MZ**2 - 2*gzp**2*MZ**2*Xi2x1**2*cmath.sin(alpha)**2))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Z,P.ta__minus__):'(cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4)*((Cl3x1**2*gzp**2*Me**2*cmath.sin(alpha)**2)/4. + (Cl3x1**2*gzp**2*MTA**2*cmath.sin(alpha)**2)/4. + (Cl3x1**2*gzp**2*Me**4*cmath.sin(alpha)**2)/(4.*MZ**2) - (Cl3x1**2*gzp**2*Me**2*MTA**2*cmath.sin(alpha)**2)/(2.*MZ**2) + (Cl3x1**2*gzp**2*MTA**4*cmath.sin(alpha)**2)/(4.*MZ**2) - (Cl3x1**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. - 6*Cl3x1*gzp**2*Me*MTA*Xi3x1*cmath.sin(alpha)**2 + gzp**2*Me**2*Xi3x1**2*cmath.sin(alpha)**2 + gzp**2*MTA**2*Xi3x1**2*cmath.sin(alpha)**2 + (gzp**2*Me**4*Xi3x1**2*cmath.sin(alpha)**2)/MZ**2 - (2*gzp**2*Me**2*MTA**2*Xi3x1**2*cmath.sin(alpha)**2)/MZ**2 + (gzp**2*MTA**4*Xi3x1**2*cmath.sin(alpha)**2)/MZ**2 - 2*gzp**2*MZ**2*Xi3x1**2*cmath.sin(alpha)**2))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.mu__minus__):'(((Cl2x1**2*gzp**2*Me**2*cmath.cos(alpha)**2)/4. + (Cl2x1**2*gzp**2*MMU**2*cmath.cos(alpha)**2)/4. + (Cl2x1**2*gzp**2*Me**4*cmath.cos(alpha)**2)/(4.*MZp**2) - (Cl2x1**2*gzp**2*Me**2*MMU**2*cmath.cos(alpha)**2)/(2.*MZp**2) + (Cl2x1**2*gzp**2*MMU**4*cmath.cos(alpha)**2)/(4.*MZp**2) - (Cl2x1**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. - 6*Cl2x1*gzp**2*Me*MMU*Xi2x1*cmath.cos(alpha)**2 + gzp**2*Me**2*Xi2x1**2*cmath.cos(alpha)**2 + gzp**2*MMU**2*Xi2x1**2*cmath.cos(alpha)**2 + (gzp**2*Me**4*Xi2x1**2*cmath.cos(alpha)**2)/MZp**2 - (2*gzp**2*Me**2*MMU**2*Xi2x1**2*cmath.cos(alpha)**2)/MZp**2 + (gzp**2*MMU**4*Xi2x1**2*cmath.cos(alpha)**2)/MZp**2 - 2*gzp**2*MZp**2*Xi2x1**2*cmath.cos(alpha)**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.ta__minus__):'(((Cl3x1**2*gzp**2*Me**2*cmath.cos(alpha)**2)/4. + (Cl3x1**2*gzp**2*MTA**2*cmath.cos(alpha)**2)/4. + (Cl3x1**2*gzp**2*Me**4*cmath.cos(alpha)**2)/(4.*MZp**2) - (Cl3x1**2*gzp**2*Me**2*MTA**2*cmath.cos(alpha)**2)/(2.*MZp**2) + (Cl3x1**2*gzp**2*MTA**4*cmath.cos(alpha)**2)/(4.*MZp**2) - (Cl3x1**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. - 6*Cl3x1*gzp**2*Me*MTA*Xi3x1*cmath.cos(alpha)**2 + gzp**2*Me**2*Xi3x1**2*cmath.cos(alpha)**2 + gzp**2*MTA**2*Xi3x1**2*cmath.cos(alpha)**2 + (gzp**2*Me**4*Xi3x1**2*cmath.cos(alpha)**2)/MZp**2 - (2*gzp**2*Me**2*MTA**2*Xi3x1**2*cmath.cos(alpha)**2)/MZp**2 + (gzp**2*MTA**4*Xi3x1**2*cmath.cos(alpha)**2)/MZp**2 - 2*gzp**2*MZp**2*Xi3x1**2*cmath.cos(alpha)**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)'})

Decay_H = Decay(name = 'Decay_H',
                particle = P.H,
                partial_widths = {(P.b,P.b__tilde__):'((-12*MB**2*yb**2 + 3*MH**2*yb**2)*cmath.sqrt(-4*MB**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.c,P.c__tilde__):'((-12*MC**2*yc**2 + 3*MH**2*yc**2)*cmath.sqrt(-4*MC**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.d,P.d__tilde__):'((-12*MD**2*ydo**2 + 3*MH**2*ydo**2)*cmath.sqrt(-4*MD**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.e__minus__,P.e__plus__):'((-4*Me**2*ye**2 + MH**2*ye**2)*cmath.sqrt(-4*Me**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((MH**2*ym**2 - 4*MMU**2*ym**2)*cmath.sqrt(MH**4 - 4*MH**2*MMU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.s,P.s__tilde__):'((3*MH**2*ys**2 - 12*MS**2*ys**2)*cmath.sqrt(MH**4 - 4*MH**2*MS**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.t,P.t__tilde__):'((3*MH**2*yt**2 - 12*MT**2*yt**2)*cmath.sqrt(MH**4 - 4*MH**2*MT**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((MH**2*ytau**2 - 4*MTA**2*ytau**2)*cmath.sqrt(MH**4 - 4*MH**2*MTA**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.u,P.u__tilde__):'((3*MH**2*yup**2 - 12*MU**2*yup**2)*cmath.sqrt(MH**4 - 4*MH**2*MU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.W__minus__,P.W__plus__):'(((3*ee**4*vev**2)/(4.*sw**4) + (ee**4*MH**4*vev**2)/(16.*MW**4*sw**4) - (ee**4*MH**2*vev**2)/(4.*MW**2*sw**4))*cmath.sqrt(MH**4 - 4*MH**2*MW**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Z,P.Z):'(((9*ee**4*vev**2)/2. + (3*ee**4*MH**4*vev**2)/(8.*MZ**4) - (3*ee**4*MH**2*vev**2)/(2.*MZ**2) + (3*cw**4*ee**4*vev**2)/(4.*sw**4) + (cw**4*ee**4*MH**4*vev**2)/(16.*MZ**4*sw**4) - (cw**4*ee**4*MH**2*vev**2)/(4.*MZ**2*sw**4) + (3*cw**2*ee**4*vev**2)/sw**2 + (cw**2*ee**4*MH**4*vev**2)/(4.*MZ**4*sw**2) - (cw**2*ee**4*MH**2*vev**2)/(MZ**2*sw**2) + (3*ee**4*sw**2*vev**2)/cw**2 + (ee**4*MH**4*sw**2*vev**2)/(4.*cw**2*MZ**4) - (ee**4*MH**2*sw**2*vev**2)/(cw**2*MZ**2) + (3*ee**4*sw**4*vev**2)/(4.*cw**4) + (ee**4*MH**4*sw**4*vev**2)/(16.*cw**4*MZ**4) - (ee**4*MH**2*sw**4*vev**2)/(4.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 4*MH**2*MZ**2))/(32.*cmath.pi*abs(MH)**3)'})

Decay_mu__minus__ = Decay(name = 'Decay_mu__minus__',
                          particle = P.mu__minus__,
                          partial_widths = {(P.W__minus__,P.vm):'((MMU**2 - MW**2)*((ee**2*MMU**2)/(2.*sw**2) + (ee**2*MMU**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Z,P.e__minus__):'(cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZ**2 - 2*MMU**2*MZ**2 + MZ**4)*((Cl1x2**2*gzp**2*Me**2*cmath.sin(alpha)**2)/4. + (Cl1x2**2*gzp**2*MMU**2*cmath.sin(alpha)**2)/4. + (Cl1x2**2*gzp**2*Me**4*cmath.sin(alpha)**2)/(4.*MZ**2) - (Cl1x2**2*gzp**2*Me**2*MMU**2*cmath.sin(alpha)**2)/(2.*MZ**2) + (Cl1x2**2*gzp**2*MMU**4*cmath.sin(alpha)**2)/(4.*MZ**2) - (Cl1x2**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. - 6*Cl1x2*gzp**2*Me*MMU*Xi1x2*cmath.sin(alpha)**2 + gzp**2*Me**2*Xi1x2**2*cmath.sin(alpha)**2 + gzp**2*MMU**2*Xi1x2**2*cmath.sin(alpha)**2 + (gzp**2*Me**4*Xi1x2**2*cmath.sin(alpha)**2)/MZ**2 - (2*gzp**2*Me**2*MMU**2*Xi1x2**2*cmath.sin(alpha)**2)/MZ**2 + (gzp**2*MMU**4*Xi1x2**2*cmath.sin(alpha)**2)/MZ**2 - 2*gzp**2*MZ**2*Xi1x2**2*cmath.sin(alpha)**2))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Z,P.ta__minus__):'(cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4)*((Cl3x2**2*gzp**2*MMU**2*cmath.sin(alpha)**2)/4. + (Cl3x2**2*gzp**2*MTA**2*cmath.sin(alpha)**2)/4. + (Cl3x2**2*gzp**2*MMU**4*cmath.sin(alpha)**2)/(4.*MZ**2) - (Cl3x2**2*gzp**2*MMU**2*MTA**2*cmath.sin(alpha)**2)/(2.*MZ**2) + (Cl3x2**2*gzp**2*MTA**4*cmath.sin(alpha)**2)/(4.*MZ**2) - (Cl3x2**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. - 6*Cl3x2*gzp**2*MMU*MTA*Xi3x2*cmath.sin(alpha)**2 + gzp**2*MMU**2*Xi3x2**2*cmath.sin(alpha)**2 + gzp**2*MTA**2*Xi3x2**2*cmath.sin(alpha)**2 + (gzp**2*MMU**4*Xi3x2**2*cmath.sin(alpha)**2)/MZ**2 - (2*gzp**2*MMU**2*MTA**2*Xi3x2**2*cmath.sin(alpha)**2)/MZ**2 + (gzp**2*MTA**4*Xi3x2**2*cmath.sin(alpha)**2)/MZ**2 - 2*gzp**2*MZ**2*Xi3x2**2*cmath.sin(alpha)**2))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.e__minus__):'(((Cl1x2**2*gzp**2*Me**2*cmath.cos(alpha)**2)/4. + (Cl1x2**2*gzp**2*MMU**2*cmath.cos(alpha)**2)/4. + (Cl1x2**2*gzp**2*Me**4*cmath.cos(alpha)**2)/(4.*MZp**2) - (Cl1x2**2*gzp**2*Me**2*MMU**2*cmath.cos(alpha)**2)/(2.*MZp**2) + (Cl1x2**2*gzp**2*MMU**4*cmath.cos(alpha)**2)/(4.*MZp**2) - (Cl1x2**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. - 6*Cl1x2*gzp**2*Me*MMU*Xi1x2*cmath.cos(alpha)**2 + gzp**2*Me**2*Xi1x2**2*cmath.cos(alpha)**2 + gzp**2*MMU**2*Xi1x2**2*cmath.cos(alpha)**2 + (gzp**2*Me**4*Xi1x2**2*cmath.cos(alpha)**2)/MZp**2 - (2*gzp**2*Me**2*MMU**2*Xi1x2**2*cmath.cos(alpha)**2)/MZp**2 + (gzp**2*MMU**4*Xi1x2**2*cmath.cos(alpha)**2)/MZp**2 - 2*gzp**2*MZp**2*Xi1x2**2*cmath.cos(alpha)**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.ta__minus__):'(((Cl3x2**2*gzp**2*MMU**2*cmath.cos(alpha)**2)/4. + (Cl3x2**2*gzp**2*MTA**2*cmath.cos(alpha)**2)/4. + (Cl3x2**2*gzp**2*MMU**4*cmath.cos(alpha)**2)/(4.*MZp**2) - (Cl3x2**2*gzp**2*MMU**2*MTA**2*cmath.cos(alpha)**2)/(2.*MZp**2) + (Cl3x2**2*gzp**2*MTA**4*cmath.cos(alpha)**2)/(4.*MZp**2) - (Cl3x2**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. - 6*Cl3x2*gzp**2*MMU*MTA*Xi3x2*cmath.cos(alpha)**2 + gzp**2*MMU**2*Xi3x2**2*cmath.cos(alpha)**2 + gzp**2*MTA**2*Xi3x2**2*cmath.cos(alpha)**2 + (gzp**2*MMU**4*Xi3x2**2*cmath.cos(alpha)**2)/MZp**2 - (2*gzp**2*MMU**2*MTA**2*Xi3x2**2*cmath.cos(alpha)**2)/MZp**2 + (gzp**2*MTA**4*Xi3x2**2*cmath.cos(alpha)**2)/MZp**2 - 2*gzp**2*MZp**2*Xi3x2**2*cmath.cos(alpha)**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)'})

Decay_s = Decay(name = 'Decay_s',
                particle = P.s,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Z,P.b):'(cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4)*(Cd3x2*gzp**2*MB*MS*Xi3x2*cmath.sin(alpha)**2 + (gzp**2*MB**2*Xi3x2**2*cmath.sin(alpha)**2)/3. + (gzp**2*MS**2*Xi3x2**2*cmath.sin(alpha)**2)/3. + (gzp**2*MB**4*Xi3x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (2*gzp**2*MB**2*MS**2*Xi3x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (gzp**2*MS**4*Xi3x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*Xi3x2**2*cmath.sin(alpha)**2)/3. + (Cd3x2*gzp**2*MB**2*complexconjugate(Cd3x2)*cmath.sin(alpha)**2)/12. + (Cd3x2*gzp**2*MS**2*complexconjugate(Cd3x2)*cmath.sin(alpha)**2)/12. + (Cd3x2*gzp**2*MB**4*complexconjugate(Cd3x2)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cd3x2*gzp**2*MB**2*MS**2*complexconjugate(Cd3x2)*cmath.sin(alpha)**2)/(6.*MZ**2) + (Cd3x2*gzp**2*MS**4*complexconjugate(Cd3x2)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cd3x2*gzp**2*MZ**2*complexconjugate(Cd3x2)*cmath.sin(alpha)**2)/6. + gzp**2*MB*MS*Xi3x2*complexconjugate(Cd3x2)*cmath.sin(alpha)**2))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Z,P.d):'(cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4)*(Cd1x2*gzp**2*MD*MS*Xi1x2*cmath.sin(alpha)**2 + (gzp**2*MD**2*Xi1x2**2*cmath.sin(alpha)**2)/3. + (gzp**2*MS**2*Xi1x2**2*cmath.sin(alpha)**2)/3. + (gzp**2*MD**4*Xi1x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (2*gzp**2*MD**2*MS**2*Xi1x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (gzp**2*MS**4*Xi1x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*Xi1x2**2*cmath.sin(alpha)**2)/3. + (Cd1x2*gzp**2*MD**2*complexconjugate(Cd1x2)*cmath.sin(alpha)**2)/12. + (Cd1x2*gzp**2*MS**2*complexconjugate(Cd1x2)*cmath.sin(alpha)**2)/12. + (Cd1x2*gzp**2*MD**4*complexconjugate(Cd1x2)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cd1x2*gzp**2*MD**2*MS**2*complexconjugate(Cd1x2)*cmath.sin(alpha)**2)/(6.*MZ**2) + (Cd1x2*gzp**2*MS**4*complexconjugate(Cd1x2)*cmath.sin(alpha)**2)/(12.*MZ**2) - (Cd1x2*gzp**2*MZ**2*complexconjugate(Cd1x2)*cmath.sin(alpha)**2)/6. + gzp**2*MD*MS*Xi1x2*complexconjugate(Cd1x2)*cmath.sin(alpha)**2))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.b):'((Cd3x2*gzp**2*MB*MS*Xi3x2*cmath.cos(alpha)**2 + (gzp**2*MB**2*Xi3x2**2*cmath.cos(alpha)**2)/3. + (gzp**2*MS**2*Xi3x2**2*cmath.cos(alpha)**2)/3. + (gzp**2*MB**4*Xi3x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (2*gzp**2*MB**2*MS**2*Xi3x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (gzp**2*MS**4*Xi3x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (2*gzp**2*MZp**2*Xi3x2**2*cmath.cos(alpha)**2)/3. + (Cd3x2*gzp**2*MB**2*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)/12. + (Cd3x2*gzp**2*MS**2*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)/12. + (Cd3x2*gzp**2*MB**4*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cd3x2*gzp**2*MB**2*MS**2*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)/(6.*MZp**2) + (Cd3x2*gzp**2*MS**4*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cd3x2*gzp**2*MZp**2*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)/6. + gzp**2*MB*MS*Xi3x2*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.d):'((Cd1x2*gzp**2*MD*MS*Xi1x2*cmath.cos(alpha)**2 + (gzp**2*MD**2*Xi1x2**2*cmath.cos(alpha)**2)/3. + (gzp**2*MS**2*Xi1x2**2*cmath.cos(alpha)**2)/3. + (gzp**2*MD**4*Xi1x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (2*gzp**2*MD**2*MS**2*Xi1x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (gzp**2*MS**4*Xi1x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (2*gzp**2*MZp**2*Xi1x2**2*cmath.cos(alpha)**2)/3. + (Cd1x2*gzp**2*MD**2*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)/12. + (Cd1x2*gzp**2*MS**2*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)/12. + (Cd1x2*gzp**2*MD**4*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cd1x2*gzp**2*MD**2*MS**2*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)/(6.*MZp**2) + (Cd1x2*gzp**2*MS**4*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)/(12.*MZp**2) - (Cd1x2*gzp**2*MZp**2*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)/6. + gzp**2*MD*MS*Xi1x2*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)'})

Decay_t = Decay(name = 'Decay_t',
                particle = P.t,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Z,P.c):'(cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZ**2 - 2*MT**2*MZ**2 + MZ**4)*(-2*gzp**2*I1a23*MC*MT*Xi2x3*cmath.sin(alpha)**2 + (4*gzp**2*MC**2*Xi2x3**2*cmath.sin(alpha)**2)/3. + (4*gzp**2*MT**2*Xi2x3**2*cmath.sin(alpha)**2)/3. + (4*gzp**2*MC**4*Xi2x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (8*gzp**2*MC**2*MT**2*Xi2x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (4*gzp**2*MT**4*Xi2x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (8*gzp**2*MZ**2*Xi2x3**2*cmath.sin(alpha)**2)/3. + (gzp**2*I1a23*MC**2*complexconjugate(I1a23)*cmath.sin(alpha)**2)/12. + (gzp**2*I1a23*MT**2*complexconjugate(I1a23)*cmath.sin(alpha)**2)/12. + (gzp**2*I1a23*MC**4*complexconjugate(I1a23)*cmath.sin(alpha)**2)/(12.*MZ**2) - (gzp**2*I1a23*MC**2*MT**2*complexconjugate(I1a23)*cmath.sin(alpha)**2)/(6.*MZ**2) + (gzp**2*I1a23*MT**4*complexconjugate(I1a23)*cmath.sin(alpha)**2)/(12.*MZ**2) - (gzp**2*I1a23*MZ**2*complexconjugate(I1a23)*cmath.sin(alpha)**2)/6. - 2*gzp**2*MC*MT*Xi2x3*complexconjugate(I1a23)*cmath.sin(alpha)**2))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Z,P.u):'(cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4)*(-2*gzp**2*I1a13*MT*MU*Xi1x3*cmath.sin(alpha)**2 + (4*gzp**2*MT**2*Xi1x3**2*cmath.sin(alpha)**2)/3. + (4*gzp**2*MU**2*Xi1x3**2*cmath.sin(alpha)**2)/3. + (4*gzp**2*MT**4*Xi1x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (8*gzp**2*MT**2*MU**2*Xi1x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (4*gzp**2*MU**4*Xi1x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (8*gzp**2*MZ**2*Xi1x3**2*cmath.sin(alpha)**2)/3. + (gzp**2*I1a13*MT**2*complexconjugate(I1a13)*cmath.sin(alpha)**2)/12. + (gzp**2*I1a13*MU**2*complexconjugate(I1a13)*cmath.sin(alpha)**2)/12. + (gzp**2*I1a13*MT**4*complexconjugate(I1a13)*cmath.sin(alpha)**2)/(12.*MZ**2) - (gzp**2*I1a13*MT**2*MU**2*complexconjugate(I1a13)*cmath.sin(alpha)**2)/(6.*MZ**2) + (gzp**2*I1a13*MU**4*complexconjugate(I1a13)*cmath.sin(alpha)**2)/(12.*MZ**2) - (gzp**2*I1a13*MZ**2*complexconjugate(I1a13)*cmath.sin(alpha)**2)/6. - 2*gzp**2*MT*MU*Xi1x3*complexconjugate(I1a13)*cmath.sin(alpha)**2))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.c):'((-2*gzp**2*I2a23*MC*MT*Xi2x3*cmath.cos(alpha)**2 + (4*gzp**2*MC**2*Xi2x3**2*cmath.cos(alpha)**2)/3. + (4*gzp**2*MT**2*Xi2x3**2*cmath.cos(alpha)**2)/3. + (4*gzp**2*MC**4*Xi2x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (8*gzp**2*MC**2*MT**2*Xi2x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (4*gzp**2*MT**4*Xi2x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (8*gzp**2*MZp**2*Xi2x3**2*cmath.cos(alpha)**2)/3. + (gzp**2*I2a23*MC**2*complexconjugate(I2a23)*cmath.cos(alpha)**2)/12. + (gzp**2*I2a23*MT**2*complexconjugate(I2a23)*cmath.cos(alpha)**2)/12. + (gzp**2*I2a23*MC**4*complexconjugate(I2a23)*cmath.cos(alpha)**2)/(12.*MZp**2) - (gzp**2*I2a23*MC**2*MT**2*complexconjugate(I2a23)*cmath.cos(alpha)**2)/(6.*MZp**2) + (gzp**2*I2a23*MT**4*complexconjugate(I2a23)*cmath.cos(alpha)**2)/(12.*MZp**2) - (gzp**2*I2a23*MZp**2*complexconjugate(I2a23)*cmath.cos(alpha)**2)/6. - 2*gzp**2*MC*MT*Xi2x3*complexconjugate(I2a23)*cmath.cos(alpha)**2)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.u):'((-2*gzp**2*I2a13*MT*MU*Xi1x3*cmath.cos(alpha)**2 + (4*gzp**2*MT**2*Xi1x3**2*cmath.cos(alpha)**2)/3. + (4*gzp**2*MU**2*Xi1x3**2*cmath.cos(alpha)**2)/3. + (4*gzp**2*MT**4*Xi1x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (8*gzp**2*MT**2*MU**2*Xi1x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (4*gzp**2*MU**4*Xi1x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (8*gzp**2*MZp**2*Xi1x3**2*cmath.cos(alpha)**2)/3. + (gzp**2*I2a13*MT**2*complexconjugate(I2a13)*cmath.cos(alpha)**2)/12. + (gzp**2*I2a13*MU**2*complexconjugate(I2a13)*cmath.cos(alpha)**2)/12. + (gzp**2*I2a13*MT**4*complexconjugate(I2a13)*cmath.cos(alpha)**2)/(12.*MZp**2) - (gzp**2*I2a13*MT**2*MU**2*complexconjugate(I2a13)*cmath.cos(alpha)**2)/(6.*MZp**2) + (gzp**2*I2a13*MU**4*complexconjugate(I2a13)*cmath.cos(alpha)**2)/(12.*MZp**2) - (gzp**2*I2a13*MZp**2*complexconjugate(I2a13)*cmath.cos(alpha)**2)/6. - 2*gzp**2*MT*MU*Xi1x3*complexconjugate(I2a13)*cmath.cos(alpha)**2)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)'})

Decay_ta__minus__ = Decay(name = 'Decay_ta__minus__',
                          particle = P.ta__minus__,
                          partial_widths = {(P.W__minus__,P.vt):'((MTA**2 - MW**2)*((ee**2*MTA**2)/(2.*sw**2) + (ee**2*MTA**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Z,P.e__minus__):'(cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4)*((Cl1x3**2*gzp**2*Me**2*cmath.sin(alpha)**2)/4. + (Cl1x3**2*gzp**2*MTA**2*cmath.sin(alpha)**2)/4. + (Cl1x3**2*gzp**2*Me**4*cmath.sin(alpha)**2)/(4.*MZ**2) - (Cl1x3**2*gzp**2*Me**2*MTA**2*cmath.sin(alpha)**2)/(2.*MZ**2) + (Cl1x3**2*gzp**2*MTA**4*cmath.sin(alpha)**2)/(4.*MZ**2) - (Cl1x3**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. - 6*Cl1x3*gzp**2*Me*MTA*Xi1x3*cmath.sin(alpha)**2 + gzp**2*Me**2*Xi1x3**2*cmath.sin(alpha)**2 + gzp**2*MTA**2*Xi1x3**2*cmath.sin(alpha)**2 + (gzp**2*Me**4*Xi1x3**2*cmath.sin(alpha)**2)/MZ**2 - (2*gzp**2*Me**2*MTA**2*Xi1x3**2*cmath.sin(alpha)**2)/MZ**2 + (gzp**2*MTA**4*Xi1x3**2*cmath.sin(alpha)**2)/MZ**2 - 2*gzp**2*MZ**2*Xi1x3**2*cmath.sin(alpha)**2))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Z,P.mu__minus__):'(cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4)*((Cl2x3**2*gzp**2*MMU**2*cmath.sin(alpha)**2)/4. + (Cl2x3**2*gzp**2*MTA**2*cmath.sin(alpha)**2)/4. + (Cl2x3**2*gzp**2*MMU**4*cmath.sin(alpha)**2)/(4.*MZ**2) - (Cl2x3**2*gzp**2*MMU**2*MTA**2*cmath.sin(alpha)**2)/(2.*MZ**2) + (Cl2x3**2*gzp**2*MTA**4*cmath.sin(alpha)**2)/(4.*MZ**2) - (Cl2x3**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. - 6*Cl2x3*gzp**2*MMU*MTA*Xi2x3*cmath.sin(alpha)**2 + gzp**2*MMU**2*Xi2x3**2*cmath.sin(alpha)**2 + gzp**2*MTA**2*Xi2x3**2*cmath.sin(alpha)**2 + (gzp**2*MMU**4*Xi2x3**2*cmath.sin(alpha)**2)/MZ**2 - (2*gzp**2*MMU**2*MTA**2*Xi2x3**2*cmath.sin(alpha)**2)/MZ**2 + (gzp**2*MTA**4*Xi2x3**2*cmath.sin(alpha)**2)/MZ**2 - 2*gzp**2*MZ**2*Xi2x3**2*cmath.sin(alpha)**2))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.e__minus__):'(((Cl1x3**2*gzp**2*Me**2*cmath.cos(alpha)**2)/4. + (Cl1x3**2*gzp**2*MTA**2*cmath.cos(alpha)**2)/4. + (Cl1x3**2*gzp**2*Me**4*cmath.cos(alpha)**2)/(4.*MZp**2) - (Cl1x3**2*gzp**2*Me**2*MTA**2*cmath.cos(alpha)**2)/(2.*MZp**2) + (Cl1x3**2*gzp**2*MTA**4*cmath.cos(alpha)**2)/(4.*MZp**2) - (Cl1x3**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. - 6*Cl1x3*gzp**2*Me*MTA*Xi1x3*cmath.cos(alpha)**2 + gzp**2*Me**2*Xi1x3**2*cmath.cos(alpha)**2 + gzp**2*MTA**2*Xi1x3**2*cmath.cos(alpha)**2 + (gzp**2*Me**4*Xi1x3**2*cmath.cos(alpha)**2)/MZp**2 - (2*gzp**2*Me**2*MTA**2*Xi1x3**2*cmath.cos(alpha)**2)/MZp**2 + (gzp**2*MTA**4*Xi1x3**2*cmath.cos(alpha)**2)/MZp**2 - 2*gzp**2*MZp**2*Xi1x3**2*cmath.cos(alpha)**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.mu__minus__):'(((Cl2x3**2*gzp**2*MMU**2*cmath.cos(alpha)**2)/4. + (Cl2x3**2*gzp**2*MTA**2*cmath.cos(alpha)**2)/4. + (Cl2x3**2*gzp**2*MMU**4*cmath.cos(alpha)**2)/(4.*MZp**2) - (Cl2x3**2*gzp**2*MMU**2*MTA**2*cmath.cos(alpha)**2)/(2.*MZp**2) + (Cl2x3**2*gzp**2*MTA**4*cmath.cos(alpha)**2)/(4.*MZp**2) - (Cl2x3**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. - 6*Cl2x3*gzp**2*MMU*MTA*Xi2x3*cmath.cos(alpha)**2 + gzp**2*MMU**2*Xi2x3**2*cmath.cos(alpha)**2 + gzp**2*MTA**2*Xi2x3**2*cmath.cos(alpha)**2 + (gzp**2*MMU**4*Xi2x3**2*cmath.cos(alpha)**2)/MZp**2 - (2*gzp**2*MMU**2*MTA**2*Xi2x3**2*cmath.cos(alpha)**2)/MZp**2 + (gzp**2*MTA**4*Xi2x3**2*cmath.cos(alpha)**2)/MZp**2 - 2*gzp**2*MZp**2*Xi2x3**2*cmath.cos(alpha)**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)'})

Decay_u = Decay(name = 'Decay_u',
                particle = P.u,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Z,P.c):'(cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4)*(-2*gzp**2*I1a21*MC*MU*Xi2x1*cmath.sin(alpha)**2 + (4*gzp**2*MC**2*Xi2x1**2*cmath.sin(alpha)**2)/3. + (4*gzp**2*MU**2*Xi2x1**2*cmath.sin(alpha)**2)/3. + (4*gzp**2*MC**4*Xi2x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (8*gzp**2*MC**2*MU**2*Xi2x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (4*gzp**2*MU**4*Xi2x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (8*gzp**2*MZ**2*Xi2x1**2*cmath.sin(alpha)**2)/3. + (gzp**2*I1a21*MC**2*complexconjugate(I1a21)*cmath.sin(alpha)**2)/12. + (gzp**2*I1a21*MU**2*complexconjugate(I1a21)*cmath.sin(alpha)**2)/12. + (gzp**2*I1a21*MC**4*complexconjugate(I1a21)*cmath.sin(alpha)**2)/(12.*MZ**2) - (gzp**2*I1a21*MC**2*MU**2*complexconjugate(I1a21)*cmath.sin(alpha)**2)/(6.*MZ**2) + (gzp**2*I1a21*MU**4*complexconjugate(I1a21)*cmath.sin(alpha)**2)/(12.*MZ**2) - (gzp**2*I1a21*MZ**2*complexconjugate(I1a21)*cmath.sin(alpha)**2)/6. - 2*gzp**2*MC*MU*Xi2x1*complexconjugate(I1a21)*cmath.sin(alpha)**2))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Z,P.t):'(cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4)*(-2*gzp**2*I1a31*MT*MU*Xi3x1*cmath.sin(alpha)**2 + (4*gzp**2*MT**2*Xi3x1**2*cmath.sin(alpha)**2)/3. + (4*gzp**2*MU**2*Xi3x1**2*cmath.sin(alpha)**2)/3. + (4*gzp**2*MT**4*Xi3x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (8*gzp**2*MT**2*MU**2*Xi3x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (4*gzp**2*MU**4*Xi3x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (8*gzp**2*MZ**2*Xi3x1**2*cmath.sin(alpha)**2)/3. + (gzp**2*I1a31*MT**2*complexconjugate(I1a31)*cmath.sin(alpha)**2)/12. + (gzp**2*I1a31*MU**2*complexconjugate(I1a31)*cmath.sin(alpha)**2)/12. + (gzp**2*I1a31*MT**4*complexconjugate(I1a31)*cmath.sin(alpha)**2)/(12.*MZ**2) - (gzp**2*I1a31*MT**2*MU**2*complexconjugate(I1a31)*cmath.sin(alpha)**2)/(6.*MZ**2) + (gzp**2*I1a31*MU**4*complexconjugate(I1a31)*cmath.sin(alpha)**2)/(12.*MZ**2) - (gzp**2*I1a31*MZ**2*complexconjugate(I1a31)*cmath.sin(alpha)**2)/6. - 2*gzp**2*MT*MU*Xi3x1*complexconjugate(I1a31)*cmath.sin(alpha)**2))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.c):'((-2*gzp**2*I2a21*MC*MU*Xi2x1*cmath.cos(alpha)**2 + (4*gzp**2*MC**2*Xi2x1**2*cmath.cos(alpha)**2)/3. + (4*gzp**2*MU**2*Xi2x1**2*cmath.cos(alpha)**2)/3. + (4*gzp**2*MC**4*Xi2x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (8*gzp**2*MC**2*MU**2*Xi2x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (4*gzp**2*MU**4*Xi2x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (8*gzp**2*MZp**2*Xi2x1**2*cmath.cos(alpha)**2)/3. + (gzp**2*I2a21*MC**2*complexconjugate(I2a21)*cmath.cos(alpha)**2)/12. + (gzp**2*I2a21*MU**2*complexconjugate(I2a21)*cmath.cos(alpha)**2)/12. + (gzp**2*I2a21*MC**4*complexconjugate(I2a21)*cmath.cos(alpha)**2)/(12.*MZp**2) - (gzp**2*I2a21*MC**2*MU**2*complexconjugate(I2a21)*cmath.cos(alpha)**2)/(6.*MZp**2) + (gzp**2*I2a21*MU**4*complexconjugate(I2a21)*cmath.cos(alpha)**2)/(12.*MZp**2) - (gzp**2*I2a21*MZp**2*complexconjugate(I2a21)*cmath.cos(alpha)**2)/6. - 2*gzp**2*MC*MU*Xi2x1*complexconjugate(I2a21)*cmath.cos(alpha)**2)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.t):'((-2*gzp**2*I2a31*MT*MU*Xi3x1*cmath.cos(alpha)**2 + (4*gzp**2*MT**2*Xi3x1**2*cmath.cos(alpha)**2)/3. + (4*gzp**2*MU**2*Xi3x1**2*cmath.cos(alpha)**2)/3. + (4*gzp**2*MT**4*Xi3x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (8*gzp**2*MT**2*MU**2*Xi3x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (4*gzp**2*MU**4*Xi3x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (8*gzp**2*MZp**2*Xi3x1**2*cmath.cos(alpha)**2)/3. + (gzp**2*I2a31*MT**2*complexconjugate(I2a31)*cmath.cos(alpha)**2)/12. + (gzp**2*I2a31*MU**2*complexconjugate(I2a31)*cmath.cos(alpha)**2)/12. + (gzp**2*I2a31*MT**4*complexconjugate(I2a31)*cmath.cos(alpha)**2)/(12.*MZp**2) - (gzp**2*I2a31*MT**2*MU**2*complexconjugate(I2a31)*cmath.cos(alpha)**2)/(6.*MZp**2) + (gzp**2*I2a31*MU**4*complexconjugate(I2a31)*cmath.cos(alpha)**2)/(12.*MZp**2) - (gzp**2*I2a31*MZp**2*complexconjugate(I2a31)*cmath.cos(alpha)**2)/6. - 2*gzp**2*MT*MU*Xi3x1*complexconjugate(I2a31)*cmath.cos(alpha)**2)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)'})

Decay_W__plus__ = Decay(name = 'Decay_W__plus__',
                        particle = P.W__plus__,
                        partial_widths = {(P.c,P.b__tilde__):'(((-3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) - (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.d__tilde__):'(((-3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) - (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.s__tilde__):'(((-3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) - (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.b__tilde__):'(((-3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) - (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.d__tilde__):'(((-3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) - (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.s__tilde__):'(((-3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) - (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.b__tilde__):'(((-3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) - (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.d__tilde__):'(((-3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) - (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.s__tilde__):'(((-3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) - (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.ve,P.e__plus__):'((-Me**2 + MW**2)*(-(ee**2*Me**2)/(2.*sw**2) - (ee**2*Me**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vm,P.mu__plus__):'((-MMU**2 + MW**2)*(-(ee**2*MMU**2)/(2.*sw**2) - (ee**2*MMU**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vt,P.ta__plus__):'((-MTA**2 + MW**2)*(-(ee**2*MTA**2)/(2.*sw**2) - (ee**2*MTA**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)'})

Decay_Z = Decay(name = 'Decay_Z',
                particle = P.Z,
                partial_widths = {(P.b,P.b__tilde__):'(cmath.sqrt(-4*MB**2*MZ**2 + MZ**4)*(-7*ee**2*MB**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MB**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MB**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2) + (Cd3x3*cw*ee*gzp*MB**2*cmath.sin(alpha))/(2.*sw) - (Cd3x3*cw*ee*gzp*MZ**2*cmath.sin(alpha))/(2.*sw) + (7*Cd3x3*ee*gzp*MB**2*sw*cmath.sin(alpha))/(6.*cw) - (Cd3x3*ee*gzp*MZ**2*sw*cmath.sin(alpha))/(6.*cw) + (6*cw*ee*gzp*MB**2*Xi3x3*cmath.sin(alpha))/sw + (10*ee*gzp*MB**2*sw*Xi3x3*cmath.sin(alpha))/(3.*cw) - (4*ee*gzp*MZ**2*sw*Xi3x3*cmath.sin(alpha))/(3.*cw) + (cw*ee*gzp*MB**2*complexconjugate(Cd3x3)*cmath.sin(alpha))/(2.*sw) - (cw*ee*gzp*MZ**2*complexconjugate(Cd3x3)*cmath.sin(alpha))/(2.*sw) + (7*ee*gzp*MB**2*sw*complexconjugate(Cd3x3)*cmath.sin(alpha))/(6.*cw) - (ee*gzp*MZ**2*sw*complexconjugate(Cd3x3)*cmath.sin(alpha))/(6.*cw) - Cd3x3*gzp**2*MB**2*Xi3x3*cmath.sin(alpha)**2 - (2*gzp**2*MB**2*Xi3x3**2*cmath.sin(alpha)**2)/3. + (2*gzp**2*MZ**2*Xi3x3**2*cmath.sin(alpha)**2)/3. - (Cd3x3*gzp**2*MB**2*complexconjugate(Cd3x3)*cmath.sin(alpha)**2)/6. + (Cd3x3*gzp**2*MZ**2*complexconjugate(Cd3x3)*cmath.sin(alpha)**2)/6. - gzp**2*MB**2*Xi3x3*complexconjugate(Cd3x3)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.b,P.d__tilde__):'(cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZ**2 - 2*MD**2*MZ**2 + MZ**4)*(-(Cd3x1*gzp**2*MB*MD*Xi3x1*cmath.sin(alpha)**2) - (gzp**2*MB**2*Xi3x1**2*cmath.sin(alpha)**2)/3. - (gzp**2*MD**2*Xi3x1**2*cmath.sin(alpha)**2)/3. - (gzp**2*MB**4*Xi3x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (2*gzp**2*MB**2*MD**2*Xi3x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (gzp**2*MD**4*Xi3x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*Xi3x1**2*cmath.sin(alpha)**2)/3. - (Cd3x1*gzp**2*MB**2*complexconjugate(Cd3x1)*cmath.sin(alpha)**2)/12. - (Cd3x1*gzp**2*MD**2*complexconjugate(Cd3x1)*cmath.sin(alpha)**2)/12. - (Cd3x1*gzp**2*MB**4*complexconjugate(Cd3x1)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cd3x1*gzp**2*MB**2*MD**2*complexconjugate(Cd3x1)*cmath.sin(alpha)**2)/(6.*MZ**2) - (Cd3x1*gzp**2*MD**4*complexconjugate(Cd3x1)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cd3x1*gzp**2*MZ**2*complexconjugate(Cd3x1)*cmath.sin(alpha)**2)/6. - gzp**2*MB*MD*Xi3x1*complexconjugate(Cd3x1)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.b,P.s__tilde__):'(cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4)*(-(Cd3x2*gzp**2*MB*MS*Xi3x2*cmath.sin(alpha)**2) - (gzp**2*MB**2*Xi3x2**2*cmath.sin(alpha)**2)/3. - (gzp**2*MS**2*Xi3x2**2*cmath.sin(alpha)**2)/3. - (gzp**2*MB**4*Xi3x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (2*gzp**2*MB**2*MS**2*Xi3x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (gzp**2*MS**4*Xi3x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*Xi3x2**2*cmath.sin(alpha)**2)/3. - (Cd3x2*gzp**2*MB**2*complexconjugate(Cd3x2)*cmath.sin(alpha)**2)/12. - (Cd3x2*gzp**2*MS**2*complexconjugate(Cd3x2)*cmath.sin(alpha)**2)/12. - (Cd3x2*gzp**2*MB**4*complexconjugate(Cd3x2)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cd3x2*gzp**2*MB**2*MS**2*complexconjugate(Cd3x2)*cmath.sin(alpha)**2)/(6.*MZ**2) - (Cd3x2*gzp**2*MS**4*complexconjugate(Cd3x2)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cd3x2*gzp**2*MZ**2*complexconjugate(Cd3x2)*cmath.sin(alpha)**2)/6. - gzp**2*MB*MS*Xi3x2*complexconjugate(Cd3x2)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.c__tilde__):'(cmath.sqrt(-4*MC**2*MZ**2 + MZ**4)*(-11*ee**2*MC**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MC**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MC**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2) - (cw*ee*gzp*I1a22*MC**2*cmath.sin(alpha))/(2.*sw) + (cw*ee*gzp*I1a22*MZ**2*cmath.sin(alpha))/(2.*sw) - (11*ee*gzp*I1a22*MC**2*sw*cmath.sin(alpha))/(6.*cw) - (ee*gzp*I1a22*MZ**2*sw*cmath.sin(alpha))/(6.*cw) + (12*cw*ee*gzp*MC**2*Xi2x2*cmath.sin(alpha))/sw + (4*ee*gzp*MC**2*sw*Xi2x2*cmath.sin(alpha))/(3.*cw) - (16*ee*gzp*MZ**2*sw*Xi2x2*cmath.sin(alpha))/(3.*cw) - (cw*ee*gzp*MC**2*complexconjugate(I1a22)*cmath.sin(alpha))/(2.*sw) + (cw*ee*gzp*MZ**2*complexconjugate(I1a22)*cmath.sin(alpha))/(2.*sw) - (11*ee*gzp*MC**2*sw*complexconjugate(I1a22)*cmath.sin(alpha))/(6.*cw) - (ee*gzp*MZ**2*sw*complexconjugate(I1a22)*cmath.sin(alpha))/(6.*cw) + 2*gzp**2*I1a22*MC**2*Xi2x2*cmath.sin(alpha)**2 - (8*gzp**2*MC**2*Xi2x2**2*cmath.sin(alpha)**2)/3. + (8*gzp**2*MZ**2*Xi2x2**2*cmath.sin(alpha)**2)/3. - (gzp**2*I1a22*MC**2*complexconjugate(I1a22)*cmath.sin(alpha)**2)/6. + (gzp**2*I1a22*MZ**2*complexconjugate(I1a22)*cmath.sin(alpha)**2)/6. + 2*gzp**2*MC**2*Xi2x2*complexconjugate(I1a22)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.t__tilde__):'(cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZ**2 - 2*MT**2*MZ**2 + MZ**4)*(2*gzp**2*I1a23*MC*MT*Xi2x3*cmath.sin(alpha)**2 - (4*gzp**2*MC**2*Xi2x3**2*cmath.sin(alpha)**2)/3. - (4*gzp**2*MT**2*Xi2x3**2*cmath.sin(alpha)**2)/3. - (4*gzp**2*MC**4*Xi2x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (8*gzp**2*MC**2*MT**2*Xi2x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (4*gzp**2*MT**4*Xi2x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (8*gzp**2*MZ**2*Xi2x3**2*cmath.sin(alpha)**2)/3. - (gzp**2*I1a23*MC**2*complexconjugate(I1a23)*cmath.sin(alpha)**2)/12. - (gzp**2*I1a23*MT**2*complexconjugate(I1a23)*cmath.sin(alpha)**2)/12. - (gzp**2*I1a23*MC**4*complexconjugate(I1a23)*cmath.sin(alpha)**2)/(12.*MZ**2) + (gzp**2*I1a23*MC**2*MT**2*complexconjugate(I1a23)*cmath.sin(alpha)**2)/(6.*MZ**2) - (gzp**2*I1a23*MT**4*complexconjugate(I1a23)*cmath.sin(alpha)**2)/(12.*MZ**2) + (gzp**2*I1a23*MZ**2*complexconjugate(I1a23)*cmath.sin(alpha)**2)/6. + 2*gzp**2*MC*MT*Xi2x3*complexconjugate(I1a23)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.u__tilde__):'(cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4)*(2*gzp**2*I1a21*MC*MU*Xi2x1*cmath.sin(alpha)**2 - (4*gzp**2*MC**2*Xi2x1**2*cmath.sin(alpha)**2)/3. - (4*gzp**2*MU**2*Xi2x1**2*cmath.sin(alpha)**2)/3. - (4*gzp**2*MC**4*Xi2x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (8*gzp**2*MC**2*MU**2*Xi2x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (4*gzp**2*MU**4*Xi2x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (8*gzp**2*MZ**2*Xi2x1**2*cmath.sin(alpha)**2)/3. - (gzp**2*I1a21*MC**2*complexconjugate(I1a21)*cmath.sin(alpha)**2)/12. - (gzp**2*I1a21*MU**2*complexconjugate(I1a21)*cmath.sin(alpha)**2)/12. - (gzp**2*I1a21*MC**4*complexconjugate(I1a21)*cmath.sin(alpha)**2)/(12.*MZ**2) + (gzp**2*I1a21*MC**2*MU**2*complexconjugate(I1a21)*cmath.sin(alpha)**2)/(6.*MZ**2) - (gzp**2*I1a21*MU**4*complexconjugate(I1a21)*cmath.sin(alpha)**2)/(12.*MZ**2) + (gzp**2*I1a21*MZ**2*complexconjugate(I1a21)*cmath.sin(alpha)**2)/6. + 2*gzp**2*MC*MU*Xi2x1*complexconjugate(I1a21)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.b__tilde__):'(cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZ**2 - 2*MD**2*MZ**2 + MZ**4)*(-(Cd1x3*gzp**2*MB*MD*Xi1x3*cmath.sin(alpha)**2) - (gzp**2*MB**2*Xi1x3**2*cmath.sin(alpha)**2)/3. - (gzp**2*MD**2*Xi1x3**2*cmath.sin(alpha)**2)/3. - (gzp**2*MB**4*Xi1x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (2*gzp**2*MB**2*MD**2*Xi1x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (gzp**2*MD**4*Xi1x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*Xi1x3**2*cmath.sin(alpha)**2)/3. - (Cd1x3*gzp**2*MB**2*complexconjugate(Cd1x3)*cmath.sin(alpha)**2)/12. - (Cd1x3*gzp**2*MD**2*complexconjugate(Cd1x3)*cmath.sin(alpha)**2)/12. - (Cd1x3*gzp**2*MB**4*complexconjugate(Cd1x3)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cd1x3*gzp**2*MB**2*MD**2*complexconjugate(Cd1x3)*cmath.sin(alpha)**2)/(6.*MZ**2) - (Cd1x3*gzp**2*MD**4*complexconjugate(Cd1x3)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cd1x3*gzp**2*MZ**2*complexconjugate(Cd1x3)*cmath.sin(alpha)**2)/6. - gzp**2*MB*MD*Xi1x3*complexconjugate(Cd1x3)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.d__tilde__):'(cmath.sqrt(-4*MD**2*MZ**2 + MZ**4)*(-7*ee**2*MD**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MD**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MD**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2) + (Cd1x1*cw*ee*gzp*MD**2*cmath.sin(alpha))/(2.*sw) - (Cd1x1*cw*ee*gzp*MZ**2*cmath.sin(alpha))/(2.*sw) + (7*Cd1x1*ee*gzp*MD**2*sw*cmath.sin(alpha))/(6.*cw) - (Cd1x1*ee*gzp*MZ**2*sw*cmath.sin(alpha))/(6.*cw) + (6*cw*ee*gzp*MD**2*Xi1x1*cmath.sin(alpha))/sw + (10*ee*gzp*MD**2*sw*Xi1x1*cmath.sin(alpha))/(3.*cw) - (4*ee*gzp*MZ**2*sw*Xi1x1*cmath.sin(alpha))/(3.*cw) + (cw*ee*gzp*MD**2*complexconjugate(Cd1x1)*cmath.sin(alpha))/(2.*sw) - (cw*ee*gzp*MZ**2*complexconjugate(Cd1x1)*cmath.sin(alpha))/(2.*sw) + (7*ee*gzp*MD**2*sw*complexconjugate(Cd1x1)*cmath.sin(alpha))/(6.*cw) - (ee*gzp*MZ**2*sw*complexconjugate(Cd1x1)*cmath.sin(alpha))/(6.*cw) - Cd1x1*gzp**2*MD**2*Xi1x1*cmath.sin(alpha)**2 - (2*gzp**2*MD**2*Xi1x1**2*cmath.sin(alpha)**2)/3. + (2*gzp**2*MZ**2*Xi1x1**2*cmath.sin(alpha)**2)/3. - (Cd1x1*gzp**2*MD**2*complexconjugate(Cd1x1)*cmath.sin(alpha)**2)/6. + (Cd1x1*gzp**2*MZ**2*complexconjugate(Cd1x1)*cmath.sin(alpha)**2)/6. - gzp**2*MD**2*Xi1x1*complexconjugate(Cd1x1)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.s__tilde__):'(cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4)*(-(Cd1x2*gzp**2*MD*MS*Xi1x2*cmath.sin(alpha)**2) - (gzp**2*MD**2*Xi1x2**2*cmath.sin(alpha)**2)/3. - (gzp**2*MS**2*Xi1x2**2*cmath.sin(alpha)**2)/3. - (gzp**2*MD**4*Xi1x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (2*gzp**2*MD**2*MS**2*Xi1x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (gzp**2*MS**4*Xi1x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*Xi1x2**2*cmath.sin(alpha)**2)/3. - (Cd1x2*gzp**2*MD**2*complexconjugate(Cd1x2)*cmath.sin(alpha)**2)/12. - (Cd1x2*gzp**2*MS**2*complexconjugate(Cd1x2)*cmath.sin(alpha)**2)/12. - (Cd1x2*gzp**2*MD**4*complexconjugate(Cd1x2)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cd1x2*gzp**2*MD**2*MS**2*complexconjugate(Cd1x2)*cmath.sin(alpha)**2)/(6.*MZ**2) - (Cd1x2*gzp**2*MS**4*complexconjugate(Cd1x2)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cd1x2*gzp**2*MZ**2*complexconjugate(Cd1x2)*cmath.sin(alpha)**2)/6. - gzp**2*MD*MS*Xi1x2*complexconjugate(Cd1x2)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.e__plus__):'(cmath.sqrt(-4*Me**2*MZ**2 + MZ**4)*(-5*ee**2*Me**2 - ee**2*MZ**2 - (cw**2*ee**2*Me**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*Me**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2) - (Cl1x1*cw*ee*gzp*Me**2*cmath.sin(alpha))/sw + (Cl1x1*cw*ee*gzp*MZ**2*cmath.sin(alpha))/sw - (5*Cl1x1*ee*gzp*Me**2*sw*cmath.sin(alpha))/cw - (Cl1x1*ee*gzp*MZ**2*sw*cmath.sin(alpha))/cw + (6*cw*ee*gzp*Me**2*Xi1x1*cmath.sin(alpha))/sw - (2*ee*gzp*Me**2*sw*Xi1x1*cmath.sin(alpha))/cw - (4*ee*gzp*MZ**2*sw*Xi1x1*cmath.sin(alpha))/cw - (Cl1x1**2*gzp**2*Me**2*cmath.sin(alpha)**2)/2. + (Cl1x1**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. + 6*Cl1x1*gzp**2*Me**2*Xi1x1*cmath.sin(alpha)**2 - 2*gzp**2*Me**2*Xi1x1**2*cmath.sin(alpha)**2 + 2*gzp**2*MZ**2*Xi1x1**2*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.mu__plus__):'(cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZ**2 - 2*MMU**2*MZ**2 + MZ**4)*(-(Cl1x2**2*gzp**2*Me**2*cmath.sin(alpha)**2)/4. - (Cl1x2**2*gzp**2*MMU**2*cmath.sin(alpha)**2)/4. - (Cl1x2**2*gzp**2*Me**4*cmath.sin(alpha)**2)/(4.*MZ**2) + (Cl1x2**2*gzp**2*Me**2*MMU**2*cmath.sin(alpha)**2)/(2.*MZ**2) - (Cl1x2**2*gzp**2*MMU**4*cmath.sin(alpha)**2)/(4.*MZ**2) + (Cl1x2**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. + 6*Cl1x2*gzp**2*Me*MMU*Xi1x2*cmath.sin(alpha)**2 - gzp**2*Me**2*Xi1x2**2*cmath.sin(alpha)**2 - gzp**2*MMU**2*Xi1x2**2*cmath.sin(alpha)**2 - (gzp**2*Me**4*Xi1x2**2*cmath.sin(alpha)**2)/MZ**2 + (2*gzp**2*Me**2*MMU**2*Xi1x2**2*cmath.sin(alpha)**2)/MZ**2 - (gzp**2*MMU**4*Xi1x2**2*cmath.sin(alpha)**2)/MZ**2 + 2*gzp**2*MZ**2*Xi1x2**2*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.ta__plus__):'(cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4)*(-(Cl1x3**2*gzp**2*Me**2*cmath.sin(alpha)**2)/4. - (Cl1x3**2*gzp**2*MTA**2*cmath.sin(alpha)**2)/4. - (Cl1x3**2*gzp**2*Me**4*cmath.sin(alpha)**2)/(4.*MZ**2) + (Cl1x3**2*gzp**2*Me**2*MTA**2*cmath.sin(alpha)**2)/(2.*MZ**2) - (Cl1x3**2*gzp**2*MTA**4*cmath.sin(alpha)**2)/(4.*MZ**2) + (Cl1x3**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. + 6*Cl1x3*gzp**2*Me*MTA*Xi1x3*cmath.sin(alpha)**2 - gzp**2*Me**2*Xi1x3**2*cmath.sin(alpha)**2 - gzp**2*MTA**2*Xi1x3**2*cmath.sin(alpha)**2 - (gzp**2*Me**4*Xi1x3**2*cmath.sin(alpha)**2)/MZ**2 + (2*gzp**2*Me**2*MTA**2*Xi1x3**2*cmath.sin(alpha)**2)/MZ**2 - (gzp**2*MTA**4*Xi1x3**2*cmath.sin(alpha)**2)/MZ**2 + 2*gzp**2*MZ**2*Xi1x3**2*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.e__plus__):'(cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZ**2 - 2*MMU**2*MZ**2 + MZ**4)*(-(Cl2x1**2*gzp**2*Me**2*cmath.sin(alpha)**2)/4. - (Cl2x1**2*gzp**2*MMU**2*cmath.sin(alpha)**2)/4. - (Cl2x1**2*gzp**2*Me**4*cmath.sin(alpha)**2)/(4.*MZ**2) + (Cl2x1**2*gzp**2*Me**2*MMU**2*cmath.sin(alpha)**2)/(2.*MZ**2) - (Cl2x1**2*gzp**2*MMU**4*cmath.sin(alpha)**2)/(4.*MZ**2) + (Cl2x1**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. + 6*Cl2x1*gzp**2*Me*MMU*Xi2x1*cmath.sin(alpha)**2 - gzp**2*Me**2*Xi2x1**2*cmath.sin(alpha)**2 - gzp**2*MMU**2*Xi2x1**2*cmath.sin(alpha)**2 - (gzp**2*Me**4*Xi2x1**2*cmath.sin(alpha)**2)/MZ**2 + (2*gzp**2*Me**2*MMU**2*Xi2x1**2*cmath.sin(alpha)**2)/MZ**2 - (gzp**2*MMU**4*Xi2x1**2*cmath.sin(alpha)**2)/MZ**2 + 2*gzp**2*MZ**2*Xi2x1**2*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.mu__plus__):'(cmath.sqrt(-4*MMU**2*MZ**2 + MZ**4)*(-5*ee**2*MMU**2 - ee**2*MZ**2 - (cw**2*ee**2*MMU**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MMU**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2) - (Cl2x2*cw*ee*gzp*MMU**2*cmath.sin(alpha))/sw + (Cl2x2*cw*ee*gzp*MZ**2*cmath.sin(alpha))/sw - (5*Cl2x2*ee*gzp*MMU**2*sw*cmath.sin(alpha))/cw - (Cl2x2*ee*gzp*MZ**2*sw*cmath.sin(alpha))/cw + (6*cw*ee*gzp*MMU**2*Xi2x2*cmath.sin(alpha))/sw - (2*ee*gzp*MMU**2*sw*Xi2x2*cmath.sin(alpha))/cw - (4*ee*gzp*MZ**2*sw*Xi2x2*cmath.sin(alpha))/cw - (Cl2x2**2*gzp**2*MMU**2*cmath.sin(alpha)**2)/2. + (Cl2x2**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. + 6*Cl2x2*gzp**2*MMU**2*Xi2x2*cmath.sin(alpha)**2 - 2*gzp**2*MMU**2*Xi2x2**2*cmath.sin(alpha)**2 + 2*gzp**2*MZ**2*Xi2x2**2*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.ta__plus__):'(cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4)*(-(Cl2x3**2*gzp**2*MMU**2*cmath.sin(alpha)**2)/4. - (Cl2x3**2*gzp**2*MTA**2*cmath.sin(alpha)**2)/4. - (Cl2x3**2*gzp**2*MMU**4*cmath.sin(alpha)**2)/(4.*MZ**2) + (Cl2x3**2*gzp**2*MMU**2*MTA**2*cmath.sin(alpha)**2)/(2.*MZ**2) - (Cl2x3**2*gzp**2*MTA**4*cmath.sin(alpha)**2)/(4.*MZ**2) + (Cl2x3**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. + 6*Cl2x3*gzp**2*MMU*MTA*Xi2x3*cmath.sin(alpha)**2 - gzp**2*MMU**2*Xi2x3**2*cmath.sin(alpha)**2 - gzp**2*MTA**2*Xi2x3**2*cmath.sin(alpha)**2 - (gzp**2*MMU**4*Xi2x3**2*cmath.sin(alpha)**2)/MZ**2 + (2*gzp**2*MMU**2*MTA**2*Xi2x3**2*cmath.sin(alpha)**2)/MZ**2 - (gzp**2*MTA**4*Xi2x3**2*cmath.sin(alpha)**2)/MZ**2 + 2*gzp**2*MZ**2*Xi2x3**2*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.b__tilde__):'(cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4)*(-(Cd2x3*gzp**2*MB*MS*Xi2x3*cmath.sin(alpha)**2) - (gzp**2*MB**2*Xi2x3**2*cmath.sin(alpha)**2)/3. - (gzp**2*MS**2*Xi2x3**2*cmath.sin(alpha)**2)/3. - (gzp**2*MB**4*Xi2x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (2*gzp**2*MB**2*MS**2*Xi2x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (gzp**2*MS**4*Xi2x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*Xi2x3**2*cmath.sin(alpha)**2)/3. - (Cd2x3*gzp**2*MB**2*complexconjugate(Cd2x3)*cmath.sin(alpha)**2)/12. - (Cd2x3*gzp**2*MS**2*complexconjugate(Cd2x3)*cmath.sin(alpha)**2)/12. - (Cd2x3*gzp**2*MB**4*complexconjugate(Cd2x3)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cd2x3*gzp**2*MB**2*MS**2*complexconjugate(Cd2x3)*cmath.sin(alpha)**2)/(6.*MZ**2) - (Cd2x3*gzp**2*MS**4*complexconjugate(Cd2x3)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cd2x3*gzp**2*MZ**2*complexconjugate(Cd2x3)*cmath.sin(alpha)**2)/6. - gzp**2*MB*MS*Xi2x3*complexconjugate(Cd2x3)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.d__tilde__):'(cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4)*(-(Cd2x1*gzp**2*MD*MS*Xi2x1*cmath.sin(alpha)**2) - (gzp**2*MD**2*Xi2x1**2*cmath.sin(alpha)**2)/3. - (gzp**2*MS**2*Xi2x1**2*cmath.sin(alpha)**2)/3. - (gzp**2*MD**4*Xi2x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (2*gzp**2*MD**2*MS**2*Xi2x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (gzp**2*MS**4*Xi2x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*Xi2x1**2*cmath.sin(alpha)**2)/3. - (Cd2x1*gzp**2*MD**2*complexconjugate(Cd2x1)*cmath.sin(alpha)**2)/12. - (Cd2x1*gzp**2*MS**2*complexconjugate(Cd2x1)*cmath.sin(alpha)**2)/12. - (Cd2x1*gzp**2*MD**4*complexconjugate(Cd2x1)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cd2x1*gzp**2*MD**2*MS**2*complexconjugate(Cd2x1)*cmath.sin(alpha)**2)/(6.*MZ**2) - (Cd2x1*gzp**2*MS**4*complexconjugate(Cd2x1)*cmath.sin(alpha)**2)/(12.*MZ**2) + (Cd2x1*gzp**2*MZ**2*complexconjugate(Cd2x1)*cmath.sin(alpha)**2)/6. - gzp**2*MD*MS*Xi2x1*complexconjugate(Cd2x1)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.s__tilde__):'(cmath.sqrt(-4*MS**2*MZ**2 + MZ**4)*(-7*ee**2*MS**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MS**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MS**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2) + (Cd2x2*cw*ee*gzp*MS**2*cmath.sin(alpha))/(2.*sw) - (Cd2x2*cw*ee*gzp*MZ**2*cmath.sin(alpha))/(2.*sw) + (7*Cd2x2*ee*gzp*MS**2*sw*cmath.sin(alpha))/(6.*cw) - (Cd2x2*ee*gzp*MZ**2*sw*cmath.sin(alpha))/(6.*cw) + (6*cw*ee*gzp*MS**2*Xi2x2*cmath.sin(alpha))/sw + (10*ee*gzp*MS**2*sw*Xi2x2*cmath.sin(alpha))/(3.*cw) - (4*ee*gzp*MZ**2*sw*Xi2x2*cmath.sin(alpha))/(3.*cw) + (cw*ee*gzp*MS**2*complexconjugate(Cd2x2)*cmath.sin(alpha))/(2.*sw) - (cw*ee*gzp*MZ**2*complexconjugate(Cd2x2)*cmath.sin(alpha))/(2.*sw) + (7*ee*gzp*MS**2*sw*complexconjugate(Cd2x2)*cmath.sin(alpha))/(6.*cw) - (ee*gzp*MZ**2*sw*complexconjugate(Cd2x2)*cmath.sin(alpha))/(6.*cw) - Cd2x2*gzp**2*MS**2*Xi2x2*cmath.sin(alpha)**2 - (2*gzp**2*MS**2*Xi2x2**2*cmath.sin(alpha)**2)/3. + (2*gzp**2*MZ**2*Xi2x2**2*cmath.sin(alpha)**2)/3. - (Cd2x2*gzp**2*MS**2*complexconjugate(Cd2x2)*cmath.sin(alpha)**2)/6. + (Cd2x2*gzp**2*MZ**2*complexconjugate(Cd2x2)*cmath.sin(alpha)**2)/6. - gzp**2*MS**2*Xi2x2*complexconjugate(Cd2x2)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.c__tilde__):'(cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZ**2 - 2*MT**2*MZ**2 + MZ**4)*(2*gzp**2*I1a32*MC*MT*Xi3x2*cmath.sin(alpha)**2 - (4*gzp**2*MC**2*Xi3x2**2*cmath.sin(alpha)**2)/3. - (4*gzp**2*MT**2*Xi3x2**2*cmath.sin(alpha)**2)/3. - (4*gzp**2*MC**4*Xi3x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (8*gzp**2*MC**2*MT**2*Xi3x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (4*gzp**2*MT**4*Xi3x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (8*gzp**2*MZ**2*Xi3x2**2*cmath.sin(alpha)**2)/3. - (gzp**2*I1a32*MC**2*complexconjugate(I1a32)*cmath.sin(alpha)**2)/12. - (gzp**2*I1a32*MT**2*complexconjugate(I1a32)*cmath.sin(alpha)**2)/12. - (gzp**2*I1a32*MC**4*complexconjugate(I1a32)*cmath.sin(alpha)**2)/(12.*MZ**2) + (gzp**2*I1a32*MC**2*MT**2*complexconjugate(I1a32)*cmath.sin(alpha)**2)/(6.*MZ**2) - (gzp**2*I1a32*MT**4*complexconjugate(I1a32)*cmath.sin(alpha)**2)/(12.*MZ**2) + (gzp**2*I1a32*MZ**2*complexconjugate(I1a32)*cmath.sin(alpha)**2)/6. + 2*gzp**2*MC*MT*Xi3x2*complexconjugate(I1a32)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.t__tilde__):'(cmath.sqrt(-4*MT**2*MZ**2 + MZ**4)*(-11*ee**2*MT**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MT**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MT**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2) - (cw*ee*gzp*I1a33*MT**2*cmath.sin(alpha))/(2.*sw) + (cw*ee*gzp*I1a33*MZ**2*cmath.sin(alpha))/(2.*sw) - (11*ee*gzp*I1a33*MT**2*sw*cmath.sin(alpha))/(6.*cw) - (ee*gzp*I1a33*MZ**2*sw*cmath.sin(alpha))/(6.*cw) + (12*cw*ee*gzp*MT**2*Xi3x3*cmath.sin(alpha))/sw + (4*ee*gzp*MT**2*sw*Xi3x3*cmath.sin(alpha))/(3.*cw) - (16*ee*gzp*MZ**2*sw*Xi3x3*cmath.sin(alpha))/(3.*cw) - (cw*ee*gzp*MT**2*complexconjugate(I1a33)*cmath.sin(alpha))/(2.*sw) + (cw*ee*gzp*MZ**2*complexconjugate(I1a33)*cmath.sin(alpha))/(2.*sw) - (11*ee*gzp*MT**2*sw*complexconjugate(I1a33)*cmath.sin(alpha))/(6.*cw) - (ee*gzp*MZ**2*sw*complexconjugate(I1a33)*cmath.sin(alpha))/(6.*cw) + 2*gzp**2*I1a33*MT**2*Xi3x3*cmath.sin(alpha)**2 - (8*gzp**2*MT**2*Xi3x3**2*cmath.sin(alpha)**2)/3. + (8*gzp**2*MZ**2*Xi3x3**2*cmath.sin(alpha)**2)/3. - (gzp**2*I1a33*MT**2*complexconjugate(I1a33)*cmath.sin(alpha)**2)/6. + (gzp**2*I1a33*MZ**2*complexconjugate(I1a33)*cmath.sin(alpha)**2)/6. + 2*gzp**2*MT**2*Xi3x3*complexconjugate(I1a33)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.u__tilde__):'(cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4)*(2*gzp**2*I1a31*MT*MU*Xi3x1*cmath.sin(alpha)**2 - (4*gzp**2*MT**2*Xi3x1**2*cmath.sin(alpha)**2)/3. - (4*gzp**2*MU**2*Xi3x1**2*cmath.sin(alpha)**2)/3. - (4*gzp**2*MT**4*Xi3x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (8*gzp**2*MT**2*MU**2*Xi3x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (4*gzp**2*MU**4*Xi3x1**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (8*gzp**2*MZ**2*Xi3x1**2*cmath.sin(alpha)**2)/3. - (gzp**2*I1a31*MT**2*complexconjugate(I1a31)*cmath.sin(alpha)**2)/12. - (gzp**2*I1a31*MU**2*complexconjugate(I1a31)*cmath.sin(alpha)**2)/12. - (gzp**2*I1a31*MT**4*complexconjugate(I1a31)*cmath.sin(alpha)**2)/(12.*MZ**2) + (gzp**2*I1a31*MT**2*MU**2*complexconjugate(I1a31)*cmath.sin(alpha)**2)/(6.*MZ**2) - (gzp**2*I1a31*MU**4*complexconjugate(I1a31)*cmath.sin(alpha)**2)/(12.*MZ**2) + (gzp**2*I1a31*MZ**2*complexconjugate(I1a31)*cmath.sin(alpha)**2)/6. + 2*gzp**2*MT*MU*Xi3x1*complexconjugate(I1a31)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.e__plus__):'(cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4)*(-(Cl3x1**2*gzp**2*Me**2*cmath.sin(alpha)**2)/4. - (Cl3x1**2*gzp**2*MTA**2*cmath.sin(alpha)**2)/4. - (Cl3x1**2*gzp**2*Me**4*cmath.sin(alpha)**2)/(4.*MZ**2) + (Cl3x1**2*gzp**2*Me**2*MTA**2*cmath.sin(alpha)**2)/(2.*MZ**2) - (Cl3x1**2*gzp**2*MTA**4*cmath.sin(alpha)**2)/(4.*MZ**2) + (Cl3x1**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. + 6*Cl3x1*gzp**2*Me*MTA*Xi3x1*cmath.sin(alpha)**2 - gzp**2*Me**2*Xi3x1**2*cmath.sin(alpha)**2 - gzp**2*MTA**2*Xi3x1**2*cmath.sin(alpha)**2 - (gzp**2*Me**4*Xi3x1**2*cmath.sin(alpha)**2)/MZ**2 + (2*gzp**2*Me**2*MTA**2*Xi3x1**2*cmath.sin(alpha)**2)/MZ**2 - (gzp**2*MTA**4*Xi3x1**2*cmath.sin(alpha)**2)/MZ**2 + 2*gzp**2*MZ**2*Xi3x1**2*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.mu__plus__):'(cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4)*(-(Cl3x2**2*gzp**2*MMU**2*cmath.sin(alpha)**2)/4. - (Cl3x2**2*gzp**2*MTA**2*cmath.sin(alpha)**2)/4. - (Cl3x2**2*gzp**2*MMU**4*cmath.sin(alpha)**2)/(4.*MZ**2) + (Cl3x2**2*gzp**2*MMU**2*MTA**2*cmath.sin(alpha)**2)/(2.*MZ**2) - (Cl3x2**2*gzp**2*MTA**4*cmath.sin(alpha)**2)/(4.*MZ**2) + (Cl3x2**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. + 6*Cl3x2*gzp**2*MMU*MTA*Xi3x2*cmath.sin(alpha)**2 - gzp**2*MMU**2*Xi3x2**2*cmath.sin(alpha)**2 - gzp**2*MTA**2*Xi3x2**2*cmath.sin(alpha)**2 - (gzp**2*MMU**4*Xi3x2**2*cmath.sin(alpha)**2)/MZ**2 + (2*gzp**2*MMU**2*MTA**2*Xi3x2**2*cmath.sin(alpha)**2)/MZ**2 - (gzp**2*MTA**4*Xi3x2**2*cmath.sin(alpha)**2)/MZ**2 + 2*gzp**2*MZ**2*Xi3x2**2*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.ta__plus__):'(cmath.sqrt(-4*MTA**2*MZ**2 + MZ**4)*(-5*ee**2*MTA**2 - ee**2*MZ**2 - (cw**2*ee**2*MTA**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MTA**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2) - (Cl3x3*cw*ee*gzp*MTA**2*cmath.sin(alpha))/sw + (Cl3x3*cw*ee*gzp*MZ**2*cmath.sin(alpha))/sw - (5*Cl3x3*ee*gzp*MTA**2*sw*cmath.sin(alpha))/cw - (Cl3x3*ee*gzp*MZ**2*sw*cmath.sin(alpha))/cw + (6*cw*ee*gzp*MTA**2*Xi3x3*cmath.sin(alpha))/sw - (2*ee*gzp*MTA**2*sw*Xi3x3*cmath.sin(alpha))/cw - (4*ee*gzp*MZ**2*sw*Xi3x3*cmath.sin(alpha))/cw - (Cl3x3**2*gzp**2*MTA**2*cmath.sin(alpha)**2)/2. + (Cl3x3**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2. + 6*Cl3x3*gzp**2*MTA**2*Xi3x3*cmath.sin(alpha)**2 - 2*gzp**2*MTA**2*Xi3x3**2*cmath.sin(alpha)**2 + 2*gzp**2*MZ**2*Xi3x3**2*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.c__tilde__):'(cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4)*(2*gzp**2*I1a12*MC*MU*Xi1x2*cmath.sin(alpha)**2 - (4*gzp**2*MC**2*Xi1x2**2*cmath.sin(alpha)**2)/3. - (4*gzp**2*MU**2*Xi1x2**2*cmath.sin(alpha)**2)/3. - (4*gzp**2*MC**4*Xi1x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (8*gzp**2*MC**2*MU**2*Xi1x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (4*gzp**2*MU**4*Xi1x2**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (8*gzp**2*MZ**2*Xi1x2**2*cmath.sin(alpha)**2)/3. - (gzp**2*I1a12*MC**2*complexconjugate(I1a12)*cmath.sin(alpha)**2)/12. - (gzp**2*I1a12*MU**2*complexconjugate(I1a12)*cmath.sin(alpha)**2)/12. - (gzp**2*I1a12*MC**4*complexconjugate(I1a12)*cmath.sin(alpha)**2)/(12.*MZ**2) + (gzp**2*I1a12*MC**2*MU**2*complexconjugate(I1a12)*cmath.sin(alpha)**2)/(6.*MZ**2) - (gzp**2*I1a12*MU**4*complexconjugate(I1a12)*cmath.sin(alpha)**2)/(12.*MZ**2) + (gzp**2*I1a12*MZ**2*complexconjugate(I1a12)*cmath.sin(alpha)**2)/6. + 2*gzp**2*MC*MU*Xi1x2*complexconjugate(I1a12)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.t__tilde__):'(cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4)*(2*gzp**2*I1a13*MT*MU*Xi1x3*cmath.sin(alpha)**2 - (4*gzp**2*MT**2*Xi1x3**2*cmath.sin(alpha)**2)/3. - (4*gzp**2*MU**2*Xi1x3**2*cmath.sin(alpha)**2)/3. - (4*gzp**2*MT**4*Xi1x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (8*gzp**2*MT**2*MU**2*Xi1x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) - (4*gzp**2*MU**4*Xi1x3**2*cmath.sin(alpha)**2)/(3.*MZ**2) + (8*gzp**2*MZ**2*Xi1x3**2*cmath.sin(alpha)**2)/3. - (gzp**2*I1a13*MT**2*complexconjugate(I1a13)*cmath.sin(alpha)**2)/12. - (gzp**2*I1a13*MU**2*complexconjugate(I1a13)*cmath.sin(alpha)**2)/12. - (gzp**2*I1a13*MT**4*complexconjugate(I1a13)*cmath.sin(alpha)**2)/(12.*MZ**2) + (gzp**2*I1a13*MT**2*MU**2*complexconjugate(I1a13)*cmath.sin(alpha)**2)/(6.*MZ**2) - (gzp**2*I1a13*MU**4*complexconjugate(I1a13)*cmath.sin(alpha)**2)/(12.*MZ**2) + (gzp**2*I1a13*MZ**2*complexconjugate(I1a13)*cmath.sin(alpha)**2)/6. + 2*gzp**2*MT*MU*Xi1x3*complexconjugate(I1a13)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.u__tilde__):'(cmath.sqrt(-4*MU**2*MZ**2 + MZ**4)*(-11*ee**2*MU**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MU**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MU**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2) - (cw*ee*gzp*I1a11*MU**2*cmath.sin(alpha))/(2.*sw) + (cw*ee*gzp*I1a11*MZ**2*cmath.sin(alpha))/(2.*sw) - (11*ee*gzp*I1a11*MU**2*sw*cmath.sin(alpha))/(6.*cw) - (ee*gzp*I1a11*MZ**2*sw*cmath.sin(alpha))/(6.*cw) + (12*cw*ee*gzp*MU**2*Xi1x1*cmath.sin(alpha))/sw + (4*ee*gzp*MU**2*sw*Xi1x1*cmath.sin(alpha))/(3.*cw) - (16*ee*gzp*MZ**2*sw*Xi1x1*cmath.sin(alpha))/(3.*cw) - (cw*ee*gzp*MU**2*complexconjugate(I1a11)*cmath.sin(alpha))/(2.*sw) + (cw*ee*gzp*MZ**2*complexconjugate(I1a11)*cmath.sin(alpha))/(2.*sw) - (11*ee*gzp*MU**2*sw*complexconjugate(I1a11)*cmath.sin(alpha))/(6.*cw) - (ee*gzp*MZ**2*sw*complexconjugate(I1a11)*cmath.sin(alpha))/(6.*cw) + 2*gzp**2*I1a11*MU**2*Xi1x1*cmath.sin(alpha)**2 - (8*gzp**2*MU**2*Xi1x1**2*cmath.sin(alpha)**2)/3. + (8*gzp**2*MZ**2*Xi1x1**2*cmath.sin(alpha)**2)/3. - (gzp**2*I1a11*MU**2*complexconjugate(I1a11)*cmath.sin(alpha)**2)/6. + (gzp**2*I1a11*MZ**2*complexconjugate(I1a11)*cmath.sin(alpha)**2)/6. + 2*gzp**2*MU**2*Xi1x1*complexconjugate(I1a11)*cmath.sin(alpha)**2))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.ve__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2) - (Cl1x1*cw*ee*gzp*MZ**2*cmath.sin(alpha))/sw - (Cl1x1*ee*gzp*MZ**2*sw*cmath.sin(alpha))/cw + (Cl1x1**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2.))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.vm__tilde__):'(Cl1x2**2*gzp**2*MZ**4*cmath.sin(alpha)**2)/(96.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.vt__tilde__):'(Cl1x3**2*gzp**2*MZ**4*cmath.sin(alpha)**2)/(96.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.ve__tilde__):'(Cl2x1**2*gzp**2*MZ**4*cmath.sin(alpha)**2)/(96.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vm__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2) - (Cl2x2*cw*ee*gzp*MZ**2*cmath.sin(alpha))/sw - (Cl2x2*ee*gzp*MZ**2*sw*cmath.sin(alpha))/cw + (Cl2x2**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2.))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vt__tilde__):'(Cl2x3**2*gzp**2*MZ**4*cmath.sin(alpha)**2)/(96.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.ve__tilde__):'(Cl3x1**2*gzp**2*MZ**4*cmath.sin(alpha)**2)/(96.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vm__tilde__):'(Cl3x2**2*gzp**2*MZ**4*cmath.sin(alpha)**2)/(96.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vt__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2) - (Cl3x3*cw*ee*gzp*MZ**2*cmath.sin(alpha))/sw - (Cl3x3*ee*gzp*MZ**2*sw*cmath.sin(alpha))/cw + (Cl3x3**2*gzp**2*MZ**2*cmath.sin(alpha)**2)/2.))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.W__minus__,P.W__plus__):'(((-12*cw**2*ee**2*MW**2)/sw**2 - (17*cw**2*ee**2*MZ**2)/sw**2 + (4*cw**2*ee**2*MZ**4)/(MW**2*sw**2) + (cw**2*ee**2*MZ**6)/(4.*MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)'})

Decay_Zp = Decay(name = 'Decay_Zp',
                 particle = P.Zp,
                 partial_widths = {(P.b,P.b__tilde__):'((-(Cd3x3*gzp**2*MB**2*Xi3x3*cmath.cos(alpha)**2) - (2*gzp**2*MB**2*Xi3x3**2*cmath.cos(alpha)**2)/3. + (2*gzp**2*MZp**2*Xi3x3**2*cmath.cos(alpha)**2)/3. - (Cd3x3*gzp**2*MB**2*complexconjugate(Cd3x3)*cmath.cos(alpha)**2)/6. + (Cd3x3*gzp**2*MZp**2*complexconjugate(Cd3x3)*cmath.cos(alpha)**2)/6. - gzp**2*MB**2*Xi3x3*complexconjugate(Cd3x3)*cmath.cos(alpha)**2)*cmath.sqrt(-4*MB**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.d__tilde__):'((-(Cd3x1*gzp**2*MB*MD*Xi3x1*cmath.cos(alpha)**2) - (gzp**2*MB**2*Xi3x1**2*cmath.cos(alpha)**2)/3. - (gzp**2*MD**2*Xi3x1**2*cmath.cos(alpha)**2)/3. - (gzp**2*MB**4*Xi3x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (2*gzp**2*MB**2*MD**2*Xi3x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (gzp**2*MD**4*Xi3x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (2*gzp**2*MZp**2*Xi3x1**2*cmath.cos(alpha)**2)/3. - (Cd3x1*gzp**2*MB**2*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)/12. - (Cd3x1*gzp**2*MD**2*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)/12. - (Cd3x1*gzp**2*MB**4*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cd3x1*gzp**2*MB**2*MD**2*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)/(6.*MZp**2) - (Cd3x1*gzp**2*MD**4*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cd3x1*gzp**2*MZp**2*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)/6. - gzp**2*MB*MD*Xi3x1*complexconjugate(Cd3x1)*cmath.cos(alpha)**2)*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.s__tilde__):'((-(Cd3x2*gzp**2*MB*MS*Xi3x2*cmath.cos(alpha)**2) - (gzp**2*MB**2*Xi3x2**2*cmath.cos(alpha)**2)/3. - (gzp**2*MS**2*Xi3x2**2*cmath.cos(alpha)**2)/3. - (gzp**2*MB**4*Xi3x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (2*gzp**2*MB**2*MS**2*Xi3x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (gzp**2*MS**4*Xi3x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (2*gzp**2*MZp**2*Xi3x2**2*cmath.cos(alpha)**2)/3. - (Cd3x2*gzp**2*MB**2*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)/12. - (Cd3x2*gzp**2*MS**2*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)/12. - (Cd3x2*gzp**2*MB**4*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cd3x2*gzp**2*MB**2*MS**2*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)/(6.*MZp**2) - (Cd3x2*gzp**2*MS**4*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cd3x2*gzp**2*MZp**2*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)/6. - gzp**2*MB*MS*Xi3x2*complexconjugate(Cd3x2)*cmath.cos(alpha)**2)*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.c__tilde__):'((2*gzp**2*I2a22*MC**2*Xi2x2*cmath.cos(alpha)**2 - (8*gzp**2*MC**2*Xi2x2**2*cmath.cos(alpha)**2)/3. + (8*gzp**2*MZp**2*Xi2x2**2*cmath.cos(alpha)**2)/3. - (gzp**2*I2a22*MC**2*complexconjugate(I2a22)*cmath.cos(alpha)**2)/6. + (gzp**2*I2a22*MZp**2*complexconjugate(I2a22)*cmath.cos(alpha)**2)/6. + 2*gzp**2*MC**2*Xi2x2*complexconjugate(I2a22)*cmath.cos(alpha)**2)*cmath.sqrt(-4*MC**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.t__tilde__):'((2*gzp**2*I2a23*MC*MT*Xi2x3*cmath.cos(alpha)**2 - (4*gzp**2*MC**2*Xi2x3**2*cmath.cos(alpha)**2)/3. - (4*gzp**2*MT**2*Xi2x3**2*cmath.cos(alpha)**2)/3. - (4*gzp**2*MC**4*Xi2x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (8*gzp**2*MC**2*MT**2*Xi2x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (4*gzp**2*MT**4*Xi2x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (8*gzp**2*MZp**2*Xi2x3**2*cmath.cos(alpha)**2)/3. - (gzp**2*I2a23*MC**2*complexconjugate(I2a23)*cmath.cos(alpha)**2)/12. - (gzp**2*I2a23*MT**2*complexconjugate(I2a23)*cmath.cos(alpha)**2)/12. - (gzp**2*I2a23*MC**4*complexconjugate(I2a23)*cmath.cos(alpha)**2)/(12.*MZp**2) + (gzp**2*I2a23*MC**2*MT**2*complexconjugate(I2a23)*cmath.cos(alpha)**2)/(6.*MZp**2) - (gzp**2*I2a23*MT**4*complexconjugate(I2a23)*cmath.cos(alpha)**2)/(12.*MZp**2) + (gzp**2*I2a23*MZp**2*complexconjugate(I2a23)*cmath.cos(alpha)**2)/6. + 2*gzp**2*MC*MT*Xi2x3*complexconjugate(I2a23)*cmath.cos(alpha)**2)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.u__tilde__):'((2*gzp**2*I2a21*MC*MU*Xi2x1*cmath.cos(alpha)**2 - (4*gzp**2*MC**2*Xi2x1**2*cmath.cos(alpha)**2)/3. - (4*gzp**2*MU**2*Xi2x1**2*cmath.cos(alpha)**2)/3. - (4*gzp**2*MC**4*Xi2x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (8*gzp**2*MC**2*MU**2*Xi2x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (4*gzp**2*MU**4*Xi2x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (8*gzp**2*MZp**2*Xi2x1**2*cmath.cos(alpha)**2)/3. - (gzp**2*I2a21*MC**2*complexconjugate(I2a21)*cmath.cos(alpha)**2)/12. - (gzp**2*I2a21*MU**2*complexconjugate(I2a21)*cmath.cos(alpha)**2)/12. - (gzp**2*I2a21*MC**4*complexconjugate(I2a21)*cmath.cos(alpha)**2)/(12.*MZp**2) + (gzp**2*I2a21*MC**2*MU**2*complexconjugate(I2a21)*cmath.cos(alpha)**2)/(6.*MZp**2) - (gzp**2*I2a21*MU**4*complexconjugate(I2a21)*cmath.cos(alpha)**2)/(12.*MZp**2) + (gzp**2*I2a21*MZp**2*complexconjugate(I2a21)*cmath.cos(alpha)**2)/6. + 2*gzp**2*MC*MU*Xi2x1*complexconjugate(I2a21)*cmath.cos(alpha)**2)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.b__tilde__):'((-(Cd1x3*gzp**2*MB*MD*Xi1x3*cmath.cos(alpha)**2) - (gzp**2*MB**2*Xi1x3**2*cmath.cos(alpha)**2)/3. - (gzp**2*MD**2*Xi1x3**2*cmath.cos(alpha)**2)/3. - (gzp**2*MB**4*Xi1x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (2*gzp**2*MB**2*MD**2*Xi1x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (gzp**2*MD**4*Xi1x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (2*gzp**2*MZp**2*Xi1x3**2*cmath.cos(alpha)**2)/3. - (Cd1x3*gzp**2*MB**2*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)/12. - (Cd1x3*gzp**2*MD**2*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)/12. - (Cd1x3*gzp**2*MB**4*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cd1x3*gzp**2*MB**2*MD**2*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)/(6.*MZp**2) - (Cd1x3*gzp**2*MD**4*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cd1x3*gzp**2*MZp**2*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)/6. - gzp**2*MB*MD*Xi1x3*complexconjugate(Cd1x3)*cmath.cos(alpha)**2)*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.d__tilde__):'((-(Cd1x1*gzp**2*MD**2*Xi1x1*cmath.cos(alpha)**2) - (2*gzp**2*MD**2*Xi1x1**2*cmath.cos(alpha)**2)/3. + (2*gzp**2*MZp**2*Xi1x1**2*cmath.cos(alpha)**2)/3. - (Cd1x1*gzp**2*MD**2*complexconjugate(Cd1x1)*cmath.cos(alpha)**2)/6. + (Cd1x1*gzp**2*MZp**2*complexconjugate(Cd1x1)*cmath.cos(alpha)**2)/6. - gzp**2*MD**2*Xi1x1*complexconjugate(Cd1x1)*cmath.cos(alpha)**2)*cmath.sqrt(-4*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.s__tilde__):'((-(Cd1x2*gzp**2*MD*MS*Xi1x2*cmath.cos(alpha)**2) - (gzp**2*MD**2*Xi1x2**2*cmath.cos(alpha)**2)/3. - (gzp**2*MS**2*Xi1x2**2*cmath.cos(alpha)**2)/3. - (gzp**2*MD**4*Xi1x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (2*gzp**2*MD**2*MS**2*Xi1x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (gzp**2*MS**4*Xi1x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (2*gzp**2*MZp**2*Xi1x2**2*cmath.cos(alpha)**2)/3. - (Cd1x2*gzp**2*MD**2*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)/12. - (Cd1x2*gzp**2*MS**2*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)/12. - (Cd1x2*gzp**2*MD**4*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cd1x2*gzp**2*MD**2*MS**2*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)/(6.*MZp**2) - (Cd1x2*gzp**2*MS**4*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cd1x2*gzp**2*MZp**2*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)/6. - gzp**2*MD*MS*Xi1x2*complexconjugate(Cd1x2)*cmath.cos(alpha)**2)*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.e__plus__):'((-(Cl1x1**2*gzp**2*Me**2*cmath.cos(alpha)**2)/2. + (Cl1x1**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. + 6*Cl1x1*gzp**2*Me**2*Xi1x1*cmath.cos(alpha)**2 - 2*gzp**2*Me**2*Xi1x1**2*cmath.cos(alpha)**2 + 2*gzp**2*MZp**2*Xi1x1**2*cmath.cos(alpha)**2)*cmath.sqrt(-4*Me**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.mu__plus__):'((-(Cl1x2**2*gzp**2*Me**2*cmath.cos(alpha)**2)/4. - (Cl1x2**2*gzp**2*MMU**2*cmath.cos(alpha)**2)/4. - (Cl1x2**2*gzp**2*Me**4*cmath.cos(alpha)**2)/(4.*MZp**2) + (Cl1x2**2*gzp**2*Me**2*MMU**2*cmath.cos(alpha)**2)/(2.*MZp**2) - (Cl1x2**2*gzp**2*MMU**4*cmath.cos(alpha)**2)/(4.*MZp**2) + (Cl1x2**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. + 6*Cl1x2*gzp**2*Me*MMU*Xi1x2*cmath.cos(alpha)**2 - gzp**2*Me**2*Xi1x2**2*cmath.cos(alpha)**2 - gzp**2*MMU**2*Xi1x2**2*cmath.cos(alpha)**2 - (gzp**2*Me**4*Xi1x2**2*cmath.cos(alpha)**2)/MZp**2 + (2*gzp**2*Me**2*MMU**2*Xi1x2**2*cmath.cos(alpha)**2)/MZp**2 - (gzp**2*MMU**4*Xi1x2**2*cmath.cos(alpha)**2)/MZp**2 + 2*gzp**2*MZp**2*Xi1x2**2*cmath.cos(alpha)**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.ta__plus__):'((-(Cl1x3**2*gzp**2*Me**2*cmath.cos(alpha)**2)/4. - (Cl1x3**2*gzp**2*MTA**2*cmath.cos(alpha)**2)/4. - (Cl1x3**2*gzp**2*Me**4*cmath.cos(alpha)**2)/(4.*MZp**2) + (Cl1x3**2*gzp**2*Me**2*MTA**2*cmath.cos(alpha)**2)/(2.*MZp**2) - (Cl1x3**2*gzp**2*MTA**4*cmath.cos(alpha)**2)/(4.*MZp**2) + (Cl1x3**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. + 6*Cl1x3*gzp**2*Me*MTA*Xi1x3*cmath.cos(alpha)**2 - gzp**2*Me**2*Xi1x3**2*cmath.cos(alpha)**2 - gzp**2*MTA**2*Xi1x3**2*cmath.cos(alpha)**2 - (gzp**2*Me**4*Xi1x3**2*cmath.cos(alpha)**2)/MZp**2 + (2*gzp**2*Me**2*MTA**2*Xi1x3**2*cmath.cos(alpha)**2)/MZp**2 - (gzp**2*MTA**4*Xi1x3**2*cmath.cos(alpha)**2)/MZp**2 + 2*gzp**2*MZp**2*Xi1x3**2*cmath.cos(alpha)**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.e__plus__):'((-(Cl2x1**2*gzp**2*Me**2*cmath.cos(alpha)**2)/4. - (Cl2x1**2*gzp**2*MMU**2*cmath.cos(alpha)**2)/4. - (Cl2x1**2*gzp**2*Me**4*cmath.cos(alpha)**2)/(4.*MZp**2) + (Cl2x1**2*gzp**2*Me**2*MMU**2*cmath.cos(alpha)**2)/(2.*MZp**2) - (Cl2x1**2*gzp**2*MMU**4*cmath.cos(alpha)**2)/(4.*MZp**2) + (Cl2x1**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. + 6*Cl2x1*gzp**2*Me*MMU*Xi2x1*cmath.cos(alpha)**2 - gzp**2*Me**2*Xi2x1**2*cmath.cos(alpha)**2 - gzp**2*MMU**2*Xi2x1**2*cmath.cos(alpha)**2 - (gzp**2*Me**4*Xi2x1**2*cmath.cos(alpha)**2)/MZp**2 + (2*gzp**2*Me**2*MMU**2*Xi2x1**2*cmath.cos(alpha)**2)/MZp**2 - (gzp**2*MMU**4*Xi2x1**2*cmath.cos(alpha)**2)/MZp**2 + 2*gzp**2*MZp**2*Xi2x1**2*cmath.cos(alpha)**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.mu__plus__):'((-(Cl2x2**2*gzp**2*MMU**2*cmath.cos(alpha)**2)/2. + (Cl2x2**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. + 6*Cl2x2*gzp**2*MMU**2*Xi2x2*cmath.cos(alpha)**2 - 2*gzp**2*MMU**2*Xi2x2**2*cmath.cos(alpha)**2 + 2*gzp**2*MZp**2*Xi2x2**2*cmath.cos(alpha)**2)*cmath.sqrt(-4*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.ta__plus__):'((-(Cl2x3**2*gzp**2*MMU**2*cmath.cos(alpha)**2)/4. - (Cl2x3**2*gzp**2*MTA**2*cmath.cos(alpha)**2)/4. - (Cl2x3**2*gzp**2*MMU**4*cmath.cos(alpha)**2)/(4.*MZp**2) + (Cl2x3**2*gzp**2*MMU**2*MTA**2*cmath.cos(alpha)**2)/(2.*MZp**2) - (Cl2x3**2*gzp**2*MTA**4*cmath.cos(alpha)**2)/(4.*MZp**2) + (Cl2x3**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. + 6*Cl2x3*gzp**2*MMU*MTA*Xi2x3*cmath.cos(alpha)**2 - gzp**2*MMU**2*Xi2x3**2*cmath.cos(alpha)**2 - gzp**2*MTA**2*Xi2x3**2*cmath.cos(alpha)**2 - (gzp**2*MMU**4*Xi2x3**2*cmath.cos(alpha)**2)/MZp**2 + (2*gzp**2*MMU**2*MTA**2*Xi2x3**2*cmath.cos(alpha)**2)/MZp**2 - (gzp**2*MTA**4*Xi2x3**2*cmath.cos(alpha)**2)/MZp**2 + 2*gzp**2*MZp**2*Xi2x3**2*cmath.cos(alpha)**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.b__tilde__):'((-(Cd2x3*gzp**2*MB*MS*Xi2x3*cmath.cos(alpha)**2) - (gzp**2*MB**2*Xi2x3**2*cmath.cos(alpha)**2)/3. - (gzp**2*MS**2*Xi2x3**2*cmath.cos(alpha)**2)/3. - (gzp**2*MB**4*Xi2x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (2*gzp**2*MB**2*MS**2*Xi2x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (gzp**2*MS**4*Xi2x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (2*gzp**2*MZp**2*Xi2x3**2*cmath.cos(alpha)**2)/3. - (Cd2x3*gzp**2*MB**2*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)/12. - (Cd2x3*gzp**2*MS**2*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)/12. - (Cd2x3*gzp**2*MB**4*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cd2x3*gzp**2*MB**2*MS**2*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)/(6.*MZp**2) - (Cd2x3*gzp**2*MS**4*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cd2x3*gzp**2*MZp**2*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)/6. - gzp**2*MB*MS*Xi2x3*complexconjugate(Cd2x3)*cmath.cos(alpha)**2)*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.d__tilde__):'((-(Cd2x1*gzp**2*MD*MS*Xi2x1*cmath.cos(alpha)**2) - (gzp**2*MD**2*Xi2x1**2*cmath.cos(alpha)**2)/3. - (gzp**2*MS**2*Xi2x1**2*cmath.cos(alpha)**2)/3. - (gzp**2*MD**4*Xi2x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (2*gzp**2*MD**2*MS**2*Xi2x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (gzp**2*MS**4*Xi2x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (2*gzp**2*MZp**2*Xi2x1**2*cmath.cos(alpha)**2)/3. - (Cd2x1*gzp**2*MD**2*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)/12. - (Cd2x1*gzp**2*MS**2*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)/12. - (Cd2x1*gzp**2*MD**4*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cd2x1*gzp**2*MD**2*MS**2*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)/(6.*MZp**2) - (Cd2x1*gzp**2*MS**4*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)/(12.*MZp**2) + (Cd2x1*gzp**2*MZp**2*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)/6. - gzp**2*MD*MS*Xi2x1*complexconjugate(Cd2x1)*cmath.cos(alpha)**2)*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.s__tilde__):'((-(Cd2x2*gzp**2*MS**2*Xi2x2*cmath.cos(alpha)**2) - (2*gzp**2*MS**2*Xi2x2**2*cmath.cos(alpha)**2)/3. + (2*gzp**2*MZp**2*Xi2x2**2*cmath.cos(alpha)**2)/3. - (Cd2x2*gzp**2*MS**2*complexconjugate(Cd2x2)*cmath.cos(alpha)**2)/6. + (Cd2x2*gzp**2*MZp**2*complexconjugate(Cd2x2)*cmath.cos(alpha)**2)/6. - gzp**2*MS**2*Xi2x2*complexconjugate(Cd2x2)*cmath.cos(alpha)**2)*cmath.sqrt(-4*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.c__tilde__):'((2*gzp**2*I2a32*MC*MT*Xi3x2*cmath.cos(alpha)**2 - (4*gzp**2*MC**2*Xi3x2**2*cmath.cos(alpha)**2)/3. - (4*gzp**2*MT**2*Xi3x2**2*cmath.cos(alpha)**2)/3. - (4*gzp**2*MC**4*Xi3x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (8*gzp**2*MC**2*MT**2*Xi3x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (4*gzp**2*MT**4*Xi3x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (8*gzp**2*MZp**2*Xi3x2**2*cmath.cos(alpha)**2)/3. - (gzp**2*I2a32*MC**2*complexconjugate(I2a32)*cmath.cos(alpha)**2)/12. - (gzp**2*I2a32*MT**2*complexconjugate(I2a32)*cmath.cos(alpha)**2)/12. - (gzp**2*I2a32*MC**4*complexconjugate(I2a32)*cmath.cos(alpha)**2)/(12.*MZp**2) + (gzp**2*I2a32*MC**2*MT**2*complexconjugate(I2a32)*cmath.cos(alpha)**2)/(6.*MZp**2) - (gzp**2*I2a32*MT**4*complexconjugate(I2a32)*cmath.cos(alpha)**2)/(12.*MZp**2) + (gzp**2*I2a32*MZp**2*complexconjugate(I2a32)*cmath.cos(alpha)**2)/6. + 2*gzp**2*MC*MT*Xi3x2*complexconjugate(I2a32)*cmath.cos(alpha)**2)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.t__tilde__):'((2*gzp**2*I2a33*MT**2*Xi3x3*cmath.cos(alpha)**2 - (8*gzp**2*MT**2*Xi3x3**2*cmath.cos(alpha)**2)/3. + (8*gzp**2*MZp**2*Xi3x3**2*cmath.cos(alpha)**2)/3. - (gzp**2*I2a33*MT**2*complexconjugate(I2a33)*cmath.cos(alpha)**2)/6. + (gzp**2*I2a33*MZp**2*complexconjugate(I2a33)*cmath.cos(alpha)**2)/6. + 2*gzp**2*MT**2*Xi3x3*complexconjugate(I2a33)*cmath.cos(alpha)**2)*cmath.sqrt(-4*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.u__tilde__):'((2*gzp**2*I2a31*MT*MU*Xi3x1*cmath.cos(alpha)**2 - (4*gzp**2*MT**2*Xi3x1**2*cmath.cos(alpha)**2)/3. - (4*gzp**2*MU**2*Xi3x1**2*cmath.cos(alpha)**2)/3. - (4*gzp**2*MT**4*Xi3x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (8*gzp**2*MT**2*MU**2*Xi3x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (4*gzp**2*MU**4*Xi3x1**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (8*gzp**2*MZp**2*Xi3x1**2*cmath.cos(alpha)**2)/3. - (gzp**2*I2a31*MT**2*complexconjugate(I2a31)*cmath.cos(alpha)**2)/12. - (gzp**2*I2a31*MU**2*complexconjugate(I2a31)*cmath.cos(alpha)**2)/12. - (gzp**2*I2a31*MT**4*complexconjugate(I2a31)*cmath.cos(alpha)**2)/(12.*MZp**2) + (gzp**2*I2a31*MT**2*MU**2*complexconjugate(I2a31)*cmath.cos(alpha)**2)/(6.*MZp**2) - (gzp**2*I2a31*MU**4*complexconjugate(I2a31)*cmath.cos(alpha)**2)/(12.*MZp**2) + (gzp**2*I2a31*MZp**2*complexconjugate(I2a31)*cmath.cos(alpha)**2)/6. + 2*gzp**2*MT*MU*Xi3x1*complexconjugate(I2a31)*cmath.cos(alpha)**2)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.e__plus__):'((-(Cl3x1**2*gzp**2*Me**2*cmath.cos(alpha)**2)/4. - (Cl3x1**2*gzp**2*MTA**2*cmath.cos(alpha)**2)/4. - (Cl3x1**2*gzp**2*Me**4*cmath.cos(alpha)**2)/(4.*MZp**2) + (Cl3x1**2*gzp**2*Me**2*MTA**2*cmath.cos(alpha)**2)/(2.*MZp**2) - (Cl3x1**2*gzp**2*MTA**4*cmath.cos(alpha)**2)/(4.*MZp**2) + (Cl3x1**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. + 6*Cl3x1*gzp**2*Me*MTA*Xi3x1*cmath.cos(alpha)**2 - gzp**2*Me**2*Xi3x1**2*cmath.cos(alpha)**2 - gzp**2*MTA**2*Xi3x1**2*cmath.cos(alpha)**2 - (gzp**2*Me**4*Xi3x1**2*cmath.cos(alpha)**2)/MZp**2 + (2*gzp**2*Me**2*MTA**2*Xi3x1**2*cmath.cos(alpha)**2)/MZp**2 - (gzp**2*MTA**4*Xi3x1**2*cmath.cos(alpha)**2)/MZp**2 + 2*gzp**2*MZp**2*Xi3x1**2*cmath.cos(alpha)**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.mu__plus__):'((-(Cl3x2**2*gzp**2*MMU**2*cmath.cos(alpha)**2)/4. - (Cl3x2**2*gzp**2*MTA**2*cmath.cos(alpha)**2)/4. - (Cl3x2**2*gzp**2*MMU**4*cmath.cos(alpha)**2)/(4.*MZp**2) + (Cl3x2**2*gzp**2*MMU**2*MTA**2*cmath.cos(alpha)**2)/(2.*MZp**2) - (Cl3x2**2*gzp**2*MTA**4*cmath.cos(alpha)**2)/(4.*MZp**2) + (Cl3x2**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. + 6*Cl3x2*gzp**2*MMU*MTA*Xi3x2*cmath.cos(alpha)**2 - gzp**2*MMU**2*Xi3x2**2*cmath.cos(alpha)**2 - gzp**2*MTA**2*Xi3x2**2*cmath.cos(alpha)**2 - (gzp**2*MMU**4*Xi3x2**2*cmath.cos(alpha)**2)/MZp**2 + (2*gzp**2*MMU**2*MTA**2*Xi3x2**2*cmath.cos(alpha)**2)/MZp**2 - (gzp**2*MTA**4*Xi3x2**2*cmath.cos(alpha)**2)/MZp**2 + 2*gzp**2*MZp**2*Xi3x2**2*cmath.cos(alpha)**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.ta__plus__):'((-(Cl3x3**2*gzp**2*MTA**2*cmath.cos(alpha)**2)/2. + (Cl3x3**2*gzp**2*MZp**2*cmath.cos(alpha)**2)/2. + 6*Cl3x3*gzp**2*MTA**2*Xi3x3*cmath.cos(alpha)**2 - 2*gzp**2*MTA**2*Xi3x3**2*cmath.cos(alpha)**2 + 2*gzp**2*MZp**2*Xi3x3**2*cmath.cos(alpha)**2)*cmath.sqrt(-4*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.c__tilde__):'((2*gzp**2*I2a12*MC*MU*Xi1x2*cmath.cos(alpha)**2 - (4*gzp**2*MC**2*Xi1x2**2*cmath.cos(alpha)**2)/3. - (4*gzp**2*MU**2*Xi1x2**2*cmath.cos(alpha)**2)/3. - (4*gzp**2*MC**4*Xi1x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (8*gzp**2*MC**2*MU**2*Xi1x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (4*gzp**2*MU**4*Xi1x2**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (8*gzp**2*MZp**2*Xi1x2**2*cmath.cos(alpha)**2)/3. - (gzp**2*I2a12*MC**2*complexconjugate(I2a12)*cmath.cos(alpha)**2)/12. - (gzp**2*I2a12*MU**2*complexconjugate(I2a12)*cmath.cos(alpha)**2)/12. - (gzp**2*I2a12*MC**4*complexconjugate(I2a12)*cmath.cos(alpha)**2)/(12.*MZp**2) + (gzp**2*I2a12*MC**2*MU**2*complexconjugate(I2a12)*cmath.cos(alpha)**2)/(6.*MZp**2) - (gzp**2*I2a12*MU**4*complexconjugate(I2a12)*cmath.cos(alpha)**2)/(12.*MZp**2) + (gzp**2*I2a12*MZp**2*complexconjugate(I2a12)*cmath.cos(alpha)**2)/6. + 2*gzp**2*MC*MU*Xi1x2*complexconjugate(I2a12)*cmath.cos(alpha)**2)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.t__tilde__):'((2*gzp**2*I2a13*MT*MU*Xi1x3*cmath.cos(alpha)**2 - (4*gzp**2*MT**2*Xi1x3**2*cmath.cos(alpha)**2)/3. - (4*gzp**2*MU**2*Xi1x3**2*cmath.cos(alpha)**2)/3. - (4*gzp**2*MT**4*Xi1x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (8*gzp**2*MT**2*MU**2*Xi1x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) - (4*gzp**2*MU**4*Xi1x3**2*cmath.cos(alpha)**2)/(3.*MZp**2) + (8*gzp**2*MZp**2*Xi1x3**2*cmath.cos(alpha)**2)/3. - (gzp**2*I2a13*MT**2*complexconjugate(I2a13)*cmath.cos(alpha)**2)/12. - (gzp**2*I2a13*MU**2*complexconjugate(I2a13)*cmath.cos(alpha)**2)/12. - (gzp**2*I2a13*MT**4*complexconjugate(I2a13)*cmath.cos(alpha)**2)/(12.*MZp**2) + (gzp**2*I2a13*MT**2*MU**2*complexconjugate(I2a13)*cmath.cos(alpha)**2)/(6.*MZp**2) - (gzp**2*I2a13*MU**4*complexconjugate(I2a13)*cmath.cos(alpha)**2)/(12.*MZp**2) + (gzp**2*I2a13*MZp**2*complexconjugate(I2a13)*cmath.cos(alpha)**2)/6. + 2*gzp**2*MT*MU*Xi1x3*complexconjugate(I2a13)*cmath.cos(alpha)**2)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.u__tilde__):'((2*gzp**2*I2a11*MU**2*Xi1x1*cmath.cos(alpha)**2 - (8*gzp**2*MU**2*Xi1x1**2*cmath.cos(alpha)**2)/3. + (8*gzp**2*MZp**2*Xi1x1**2*cmath.cos(alpha)**2)/3. - (gzp**2*I2a11*MU**2*complexconjugate(I2a11)*cmath.cos(alpha)**2)/6. + (gzp**2*I2a11*MZp**2*complexconjugate(I2a11)*cmath.cos(alpha)**2)/6. + 2*gzp**2*MU**2*Xi1x1*complexconjugate(I2a11)*cmath.cos(alpha)**2)*cmath.sqrt(-4*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.ve__tilde__):'(Cl1x1**2*gzp**2*MZp**4*cmath.cos(alpha)**2)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vm__tilde__):'(Cl1x2**2*gzp**2*MZp**4*cmath.cos(alpha)**2)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vt__tilde__):'(Cl1x3**2*gzp**2*MZp**4*cmath.cos(alpha)**2)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.ve__tilde__):'(Cl2x1**2*gzp**2*MZp**4*cmath.cos(alpha)**2)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vm__tilde__):'(Cl2x2**2*gzp**2*MZp**4*cmath.cos(alpha)**2)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vt__tilde__):'(Cl2x3**2*gzp**2*MZp**4*cmath.cos(alpha)**2)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.ve__tilde__):'(Cl3x1**2*gzp**2*MZp**4*cmath.cos(alpha)**2)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vm__tilde__):'(Cl3x2**2*gzp**2*MZp**4*cmath.cos(alpha)**2)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vt__tilde__):'(Cl3x3**2*gzp**2*MZp**4*cmath.cos(alpha)**2)/(96.*cmath.pi*abs(MZp)**3)'})



==> anc/UFO/function_library.py <==
# This file is part of the UFO.
#
# This file contains definitions for functions that
# are extensions of the cmath library, and correspond
# either to functions that are in cmath, but inconvenient
# to access from there (e.g. z.conjugate()),
# or functions that are simply not defined.
#
#

__date__ = "22 July 2010"
__author__ = "claude.duhr@durham.ac.uk"

import cmath
from object_library import all_functions, Function

#
# shortcuts for functions from cmath
#

complexconjugate = Function(name = 'complexconjugate',
                            arguments = ('z',),
                            expression = 'z.conjugate()')


re = Function(name = 're',
              arguments = ('z',),
              expression = 'z.real')

im = Function(name = 'im',
              arguments = ('z',),
              expression = 'z.imag')

# New functions (trigonometric)

sec = Function(name = 'sec',
             arguments = ('z',),
             expression = '1./cmath.cos(z.real)')

asec = Function(name = 'asec',
             arguments = ('z',),
             expression = 'cmath.acos(1./(z.real))')

csc = Function(name = 'csc',
             arguments = ('z',),
             expression = '1./cmath.sin(z.real)')

acsc = Function(name = 'acsc',
             arguments = ('z',),
             expression = 'cmath.asin(1./(z.real))')

cot = Function(name = 'cot',
               arguments = ('z',),
               expression = '1./cmath.tan(z.real)')

# Heaviside theta function

theta_function = Function(name = 'theta_function',
             arguments = ('x','y','z'),
             expression = 'y if x else z')

# Auxiliary functions for NLO

cond = Function(name = 'cond',
                arguments = ('condition','ExprTrue','ExprFalse'),
                expression = '(ExprTrue if condition==0.0 else ExprFalse)')

reglog = Function(name = 'reglog',
                arguments = ('z'),
                expression = '(0.0 if z==0.0 else cmath.log(z.real))')



==> anc/UFO/lorentz.py <==
# This file was automatically created by FeynRules 2.3.34
# Mathematica version: 11.0.0 for Mac OS X x86 (64-bit) (July 28, 2016)
# Date: Mon 21 Oct 2019 11:56:06


from object_library import all_lorentz, Lorentz

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot
try:
   import form_factors as ForFac 
except ImportError:
   pass


UUV1 = Lorentz(name = 'UUV1',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2) + P(3,3)')

SSS1 = Lorentz(name = 'SSS1',
               spins = [ 1, 1, 1 ],
               structure = '1')

FFS1 = Lorentz(name = 'FFS1',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1) + ProjP(2,1)')

FFV1 = Lorentz(name = 'FFV1',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1)')

FFV2 = Lorentz(name = 'FFV2',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFV3 = Lorentz(name = 'FFV3',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjP(-1,1)')

FFV4 = Lorentz(name = 'FFV4',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1) + 4*Gamma(3,2,-1)*ProjP(-1,1)')

VVS1 = Lorentz(name = 'VVS1',
               spins = [ 3, 3, 1 ],
               structure = 'Metric(1,2)')

VVV1 = Lorentz(name = 'VVV1',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2) - P(3,2)*Metric(1,2) - P(2,1)*Metric(1,3) + P(2,3)*Metric(1,3) + P(1,2)*Metric(2,3) - P(1,3)*Metric(2,3)')

SSSS1 = Lorentz(name = 'SSSS1',
                spins = [ 1, 1, 1, 1 ],
                structure = '1')

VVSS1 = Lorentz(name = 'VVSS1',
                spins = [ 3, 3, 1, 1 ],
                structure = 'Metric(1,2)')

VVVV1 = Lorentz(name = 'VVVV1',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,3)*Metric(2,4)')

VVVV2 = Lorentz(name = 'VVVV2',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4) - 2*Metric(1,2)*Metric(3,4)')

VVVV3 = Lorentz(name = 'VVVV3',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,2)*Metric(3,4)')

VVVV4 = Lorentz(name = 'VVVV4',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,3)*Metric(2,4) - Metric(1,2)*Metric(3,4)')

VVVV5 = Lorentz(name = 'VVVV5',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - (Metric(1,3)*Metric(2,4))/2. - (Metric(1,2)*Metric(3,4))/2.')



==> anc/UFO/object_library.py <==
##
##
## Feynrules Header
##
##
##
##
##

import cmath
import re

class UFOError(Exception):
        """Exception raised if when inconsistencies are detected in the UFO model."""
        pass

class UFOBaseClass(object):
    """The class from which all FeynRules classes are derived."""

    require_args = []

    def __init__(self, *args, **options):
        assert(len(self.require_args) == len (args))
    
        for i, name in enumerate(self.require_args):
            setattr(self, name, args[i])
    
        for (option, value) in options.items():
            setattr(self, option, value)

    def get(self, name):
        return getattr(self, name)
    
    def set(self, name, value):
        setattr(self, name, value)
        
    def get_all(self):
        """Return a dictionary containing all the information of the object"""
        return self.__dict__

    def __str__(self):
        return self.name

    def nice_string(self):
        """ return string with the full information """
        return '\n'.join(['%s \t: %s' %(name, value) for name, value in self.__dict__.items()])

    def __repr__(self):
        replacements = [
            ('+','__plus__'),
            ('-','__minus__'),
            ('@','__at__'),
            ('!','__exclam__'),
            ('?','__quest__'),
            ('*','__star__'),
            ('~','__tilde__')
            ]
        text = self.name
        for orig,sub in replacements:
            text = text.replace(orig,sub)
        return text



all_particles = []

class Particle(UFOBaseClass):
    """A standard Particle"""

    require_args=['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname', 'charge']

    require_args_all = ['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname','counterterm','charge', 'line', 'propagating', 'goldstoneboson', 'propagator']

    def __init__(self, pdg_code, name, antiname, spin, color, mass, width, texname,
                 antitexname, charge , line=None, propagating=True, counterterm=None, goldstoneboson=False, 
                 propagator=None, **options):

        args= (pdg_code, name, antiname, spin, color, mass, width, texname,
                antitexname, float(charge))

        UFOBaseClass.__init__(self, *args,  **options)

        global all_particles
        all_particles.append(self)

        self.propagating = propagating
        self.goldstoneboson= goldstoneboson

        self.selfconjugate = (name == antiname)
        if not line:                                                                                                                                                                                   
            self.line = self.find_line_type()
        else:
            self.line = line

        if propagator:
            if isinstance(propagator, dict):
                self.propagator = propagator
            else:
                self.propagator = {0: propagator, 1: propagator}
             
    def find_line_type(self):
        """ find how we draw a line if not defined
        valid output: dashed/straight/wavy/curly/double/swavy/scurly
        """
        
        spin = self.spin
        color = self.color
        
        #use default
        if spin == 1:
            return 'dashed'
        elif spin == 2:
            if not self.selfconjugate:
                return 'straight'
            elif color == 1:
                return 'swavy'
            else:
                return 'scurly'
        elif spin == 3:
            if color == 1:
                return 'wavy'
            
            else:
                return 'curly'
        elif spin == 5:
            return 'double'
        elif spin == -1:
            return 'dotted'
        else:
            return 'dashed' # not supported yet
        
    def anti(self):
        if self.selfconjugate:
            raise Exception('%s has no anti particle.' % self.name) 
        outdic = {}
        for k,v in self.__dict__.iteritems():
            if k not in self.require_args_all:                
                outdic[k] = -v
        if self.color in [1,8]:
            newcolor = self.color
        else:
            newcolor = -self.color
                
        return Particle(-self.pdg_code, self.antiname, self.name, self.spin, newcolor, self.mass, self.width,
                        self.antitexname, self.texname, -self.charge, self.line, self.propagating, self.goldstoneboson, **outdic)



all_parameters = []

class Parameter(UFOBaseClass):

    require_args=['name', 'nature', 'type', 'value', 'texname']

    def __init__(self, name, nature, type, value, texname, lhablock=None, lhacode=None):

        args = (name,nature,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,nature,type,value,texname)

        global all_parameters
        all_parameters.append(self)

        if (lhablock is None or lhacode is None)  and nature == 'external':
            raise Exception('Need LHA information for external parameter "%s".' % name)
        self.lhablock = lhablock
        self.lhacode = lhacode

all_CTparameters = []

class CTParameter(UFOBaseClass):

    require_args=['name', 'type', 'value', 'texname']

    def __init__(self, name, type, value, texname):

        args = (name,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        global all_CTparameters
        all_CTparameters.append(self)

    def finite(self):
        try:
            return self.value[0]
        except KeyError:
            return 'ZERO'
    
    def pole(self, x):
        try:
            return self.value[-x]
        except KeyError:
            return 'ZERO'

all_vertices = []

class Vertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings']

    def __init__(self, name, particles, color, lorentz, couplings, **opt):
 
        args = (name, particles, color, lorentz, couplings)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings)

        global all_vertices
        all_vertices.append(self)

all_CTvertices = []

class CTVertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings', 'type', 'loop_particles']

    def __init__(self, name, particles, color, lorentz, couplings, type, loop_particles, **opt):
 
        args = (name, particles, color, lorentz, couplings, type, loop_particles)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings, type, loop_particles)
        
        global all_CTvertices
        all_CTvertices.append(self)

all_couplings = []

class Coupling(UFOBaseClass):

    require_args=['name', 'value', 'order']

    require_args_all=['name', 'value', 'order', 'loop_particles', 'counterterm']

    def __init__(self, name, value, order, **opt):

        args =(name, value, order)	
        UFOBaseClass.__init__(self, *args, **opt)
        global all_couplings
        all_couplings.append(self)

    def value(self):
        return self.pole(0)

    def pole(self, x):
        """ the self.value attribute can be a dictionary directly specifying the Laurent serie using normal
        parameter or just a string which can possibly contain CTparameter defining the Laurent serie."""
        
        if isinstance(self.value,dict):
            if -x in self.value.keys():
                return self.value[-x]
            else:
                return 'ZERO'

        CTparam=None
        for param in all_CTparameters:
           pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+param.name+r")(?P<second>\Z|\*|\+|\-|\))")
           numberOfMatches=len(pattern.findall(self.value))
           if numberOfMatches==1:
               if not CTparam:
                   CTparam=param
               else:
                   raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."
           elif numberOfMatches>1:
               raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."

        if not CTparam:
            if x==0:
                return self.value
            else:
                return 'ZERO'
        else:
            if CTparam.pole(x)=='ZERO':
                return 'ZERO'
            else:
                def substitution(matchedObj):
                    return matchedObj.group('first')+"("+CTparam.pole(x)+")"+matchedObj.group('second')
                pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+CTparam.name+r")(?P<second>\Z|\*|\+|\-|\))")
                return pattern.sub(substitution,self.value)

all_lorentz = []

class Lorentz(UFOBaseClass):

    require_args=['name','spins','structure']
    
    def __init__(self, name, spins, structure='external', **opt):
        args = (name, spins, structure)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_lorentz
        all_lorentz.append(self)


all_functions = []

class Function(object):

    def __init__(self, name, arguments, expression):

        global all_functions
        all_functions.append(self)

        self.name = name
        self.arguments = arguments
        self.expr = expression
    
    def __call__(self, *opt):

        for i, arg in enumerate(self.arguments):
            exec('%s = %s' % (arg, opt[i] ))

        return eval(self.expr)

all_orders = []

class CouplingOrder(object):

    def __init__(self, name, expansion_order, hierarchy, perturbative_expansion = 0):
        
        global all_orders
        all_orders.append(self)

        self.name = name
        self.expansion_order = expansion_order
        self.hierarchy = hierarchy
        self.perturbative_expansion = perturbative_expansion

all_decays = []

class Decay(UFOBaseClass):
    require_args = ['particle','partial_widths']

    def __init__(self, particle, partial_widths, **opt):
        args = (particle, partial_widths)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_decays
        all_decays.append(self)
    
        # Add the information directly to the particle
        particle.partial_widths = partial_widths

all_form_factors = []

class FormFactor(UFOBaseClass):
    require_args = ['name','type','value']

    def __init__(self, name, type, value, **opt):
        args = (name, type, value)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_form_factors
        all_form_factors.append(self)

        
all_propagators = []

class Propagator(UFOBaseClass):
    
    require_args = ['name','numerator','denominator']

    def __init__(self, name, numerator, denominator=None, **opt):
        args = (name, numerator, denominator)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_propagators
        all_propagators.append(self)


==> anc/UFO/parameters.py <==
# This file was automatically created by FeynRules 2.3.34
# Mathematica version: 11.0.0 for Mac OS X x86 (64-bit) (July 28, 2016)
# Date: Mon 21 Oct 2019 11:56:06



from object_library import all_parameters, Parameter


from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot

# This is a default parameter object representing 0.
ZERO = Parameter(name = 'ZERO',
                 nature = 'internal',
                 type = 'real',
                 value = '0.0',
                 texname = '0')

# User-defined parameters.
Cl1x1 = Parameter(name = 'Cl1x1',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl1x1}',
                  lhablock = 'Cl',
                  lhacode = [ 1, 1 ])

Cl1x2 = Parameter(name = 'Cl1x2',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl1x2}',
                  lhablock = 'Cl',
                  lhacode = [ 1, 2 ])

Cl1x3 = Parameter(name = 'Cl1x3',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl1x3}',
                  lhablock = 'Cl',
                  lhacode = [ 1, 3 ])

Cl2x1 = Parameter(name = 'Cl2x1',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl2x1}',
                  lhablock = 'Cl',
                  lhacode = [ 2, 1 ])

Cl2x2 = Parameter(name = 'Cl2x2',
                  nature = 'external',
                  type = 'real',
                  value = 1,
                  texname = '\\text{Cl2x2}',
                  lhablock = 'Cl',
                  lhacode = [ 2, 2 ])

Cl2x3 = Parameter(name = 'Cl2x3',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl2x3}',
                  lhablock = 'Cl',
                  lhacode = [ 2, 3 ])

Cl3x1 = Parameter(name = 'Cl3x1',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl3x1}',
                  lhablock = 'Cl',
                  lhacode = [ 3, 1 ])

Cl3x2 = Parameter(name = 'Cl3x2',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl3x2}',
                  lhablock = 'Cl',
                  lhacode = [ 3, 2 ])

Cl3x3 = Parameter(name = 'Cl3x3',
                  nature = 'external',
                  type = 'real',
                  value = 0,
                  texname = '\\text{Cl3x3}',
                  lhablock = 'Cl',
                  lhacode = [ 3, 3 ])

gzp = Parameter(name = 'gzp',
                nature = 'external',
                type = 'real',
                value = 0.35,
                texname = 'g_F',
                lhablock = 'gzp',
                lhacode = [ 1 ])

aEWM1 = Parameter(name = 'aEWM1',
                  nature = 'external',
                  type = 'real',
                  value = 127.9,
                  texname = '\\text{aEWM1}',
                  lhablock = 'SMINPUTS',
                  lhacode = [ 1 ])

Gf = Parameter(name = 'Gf',
               nature = 'external',
               type = 'real',
               value = 0.0000116637,
               texname = 'G_f',
               lhablock = 'SMINPUTS',
               lhacode = [ 2 ])

aS = Parameter(name = 'aS',
               nature = 'external',
               type = 'real',
               value = 0.1184,
               texname = '\\alpha _s',
               lhablock = 'SMINPUTS',
               lhacode = [ 3 ])

tsb = Parameter(name = 'tsb',
                nature = 'external',
                type = 'real',
                value = 0.1,
                texname = '\\theta _{\\text{sb}}',
                lhablock = 'tsb',
                lhacode = [ 1 ])

ymdo = Parameter(name = 'ymdo',
                 nature = 'external',
                 type = 'real',
                 value = 0.00504,
                 texname = '\\text{ymdo}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 1 ])

ymup = Parameter(name = 'ymup',
                 nature = 'external',
                 type = 'real',
                 value = 0.0025499999999999997,
                 texname = '\\text{ymup}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 2 ])

yms = Parameter(name = 'yms',
                nature = 'external',
                type = 'real',
                value = 0.101,
                texname = '\\text{yms}',
                lhablock = 'YUKAWA',
                lhacode = [ 3 ])

ymc = Parameter(name = 'ymc',
                nature = 'external',
                type = 'real',
                value = 1.27,
                texname = '\\text{ymc}',
                lhablock = 'YUKAWA',
                lhacode = [ 4 ])

ymb = Parameter(name = 'ymb',
                nature = 'external',
                type = 'real',
                value = 4.7,
                texname = '\\text{ymb}',
                lhablock = 'YUKAWA',
                lhacode = [ 5 ])

ymt = Parameter(name = 'ymt',
                nature = 'external',
                type = 'real',
                value = 172,
                texname = '\\text{ymt}',
                lhablock = 'YUKAWA',
                lhacode = [ 6 ])

yme = Parameter(name = 'yme',
                nature = 'external',
                type = 'real',
                value = 0.0005110000000000001,
                texname = '\\text{yme}',
                lhablock = 'YUKAWA',
                lhacode = [ 11 ])

ymm = Parameter(name = 'ymm',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{ymm}',
                lhablock = 'YUKAWA',
                lhacode = [ 13 ])

ymtau = Parameter(name = 'ymtau',
                  nature = 'external',
                  type = 'real',
                  value = 1.777,
                  texname = '\\text{ymtau}',
                  lhablock = 'YUKAWA',
                  lhacode = [ 15 ])

MZ = Parameter(name = 'MZ',
               nature = 'external',
               type = 'real',
               value = 91.1876,
               texname = '\\text{MZ}',
               lhablock = 'MASS',
               lhacode = [ 23 ])

Me = Parameter(name = 'Me',
               nature = 'external',
               type = 'real',
               value = 0.0005110000000000001,
               texname = '\\text{Me}',
               lhablock = 'MASS',
               lhacode = [ 11 ])

MMU = Parameter(name = 'MMU',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{MMU}',
                lhablock = 'MASS',
                lhacode = [ 13 ])

MTA = Parameter(name = 'MTA',
                nature = 'external',
                type = 'real',
                value = 1.777,
                texname = '\\text{MTA}',
                lhablock = 'MASS',
                lhacode = [ 15 ])

MU = Parameter(name = 'MU',
               nature = 'external',
               type = 'real',
               value = 0.0025499999999999997,
               texname = 'M',
               lhablock = 'MASS',
               lhacode = [ 2 ])

MC = Parameter(name = 'MC',
               nature = 'external',
               type = 'real',
               value = 1.27,
               texname = '\\text{MC}',
               lhablock = 'MASS',
               lhacode = [ 4 ])

MT = Parameter(name = 'MT',
               nature = 'external',
               type = 'real',
               value = 172,
               texname = '\\text{MT}',
               lhablock = 'MASS',
               lhacode = [ 6 ])

MD = Parameter(name = 'MD',
               nature = 'external',
               type = 'real',
               value = 0.00504,
               texname = '\\text{MD}',
               lhablock = 'MASS',
               lhacode = [ 1 ])

MS = Parameter(name = 'MS',
               nature = 'external',
               type = 'real',
               value = 0.101,
               texname = '\\text{MS}',
               lhablock = 'MASS',
               lhacode = [ 3 ])

MB = Parameter(name = 'MB',
               nature = 'external',
               type = 'real',
               value = 4.7,
               texname = '\\text{MB}',
               lhablock = 'MASS',
               lhacode = [ 5 ])

MH = Parameter(name = 'MH',
               nature = 'external',
               type = 'real',
               value = 125,
               texname = '\\text{MH}',
               lhablock = 'MASS',
               lhacode = [ 25 ])

MZp = Parameter(name = 'MZp',
                nature = 'external',
                type = 'real',
                value = 1000.,
                texname = '\\text{MZp}',
                lhablock = 'MASS',
                lhacode = [ 32 ])

WZ = Parameter(name = 'WZ',
               nature = 'external',
               type = 'real',
               value = 2.4952,
               texname = '\\text{WZ}',
               lhablock = 'DECAY',
               lhacode = [ 23 ])

WW = Parameter(name = 'WW',
               nature = 'external',
               type = 'real',
               value = 2.085,
               texname = '\\text{WW}',
               lhablock = 'DECAY',
               lhacode = [ 24 ])

WT = Parameter(name = 'WT',
               nature = 'external',
               type = 'real',
               value = 1.50833649,
               texname = '\\text{WT}',
               lhablock = 'DECAY',
               lhacode = [ 6 ])

WH = Parameter(name = 'WH',
               nature = 'external',
               type = 'real',
               value = 0.00407,
               texname = '\\text{WH}',
               lhablock = 'DECAY',
               lhacode = [ 25 ])

WZp = Parameter(name = 'WZp',
                nature = 'external',
                type = 'real',
                value = 10.,
                texname = '\\text{WZp}',
                lhablock = 'DECAY',
                lhacode = [ 32 ])

cabi = Parameter(name = 'cabi',
                 nature = 'internal',
                 type = 'real',
                 value = '0.227736',
                 texname = '\\theta _c')

lamCKM = Parameter(name = 'lamCKM',
                   nature = 'internal',
                   type = 'real',
                   value = '0.22506',
                   texname = '\\lambda')

ACKM = Parameter(name = 'ACKM',
                 nature = 'internal',
                 type = 'real',
                 value = '0.811',
                 texname = 'A')

rhobarCKM = Parameter(name = 'rhobarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.124',
                      texname = '\\rho')

etabarCKM = Parameter(name = 'etabarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.356',
                      texname = '\\eta')

aEW = Parameter(name = 'aEW',
                nature = 'internal',
                type = 'real',
                value = '1/aEWM1',
                texname = '\\alpha _{\\text{EW}}')

G = Parameter(name = 'G',
              nature = 'internal',
              type = 'real',
              value = '2*cmath.sqrt(aS)*cmath.sqrt(cmath.pi)',
              texname = 'G')

Xi1x1 = Parameter(name = 'Xi1x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x1}')

Xi1x2 = Parameter(name = 'Xi1x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x2}')

Xi1x3 = Parameter(name = 'Xi1x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x3}')

Xi2x1 = Parameter(name = 'Xi2x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x1}')

Xi2x2 = Parameter(name = 'Xi2x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x2}')

Xi2x3 = Parameter(name = 'Xi2x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x3}')

Xi3x1 = Parameter(name = 'Xi3x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi3x1}')

Xi3x2 = Parameter(name = 'Xi3x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi3x2}')

Xi3x3 = Parameter(name = 'Xi3x3',
                  nature = 'internal',
                  type = 'real',
                  value = '1',
                  texname = '\\text{Xi3x3}')

Cd1x1 = Parameter(name = 'Cd1x1',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd1x1}')

Cd1x2 = Parameter(name = 'Cd1x2',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd1x2}')

Cd1x3 = Parameter(name = 'Cd1x3',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd1x3}')

Cd2x1 = Parameter(name = 'Cd2x1',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd2x1}')

Cd2x2 = Parameter(name = 'Cd2x2',
                  nature = 'internal',
                  type = 'complex',
                  value = 'cmath.sin(tsb)**2',
                  texname = '\\text{Cd2x2}')

Cd2x3 = Parameter(name = 'Cd2x3',
                  nature = 'internal',
                  type = 'complex',
                  value = 'cmath.sin(2*tsb)/2.',
                  texname = '\\text{Cd2x3}')

Cd3x1 = Parameter(name = 'Cd3x1',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd3x1}')

Cd3x2 = Parameter(name = 'Cd3x2',
                  nature = 'internal',
                  type = 'complex',
                  value = 'cmath.sin(2*tsb)/2.',
                  texname = '\\text{Cd3x2}')

Cd3x3 = Parameter(name = 'Cd3x3',
                  nature = 'internal',
                  type = 'complex',
                  value = 'cmath.cos(tsb)**2',
                  texname = '\\text{Cd3x3}')

Cu1x1 = Parameter(name = 'Cu1x1',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cu1x1}')

Cu1x2 = Parameter(name = 'Cu1x2',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cu1x2}')

Cu1x3 = Parameter(name = 'Cu1x3',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cu1x3}')

Cu2x1 = Parameter(name = 'Cu2x1',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cu2x1}')

Cu2x2 = Parameter(name = 'Cu2x2',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cu2x2}')

Cu2x3 = Parameter(name = 'Cu2x3',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cu2x3}')

Cu3x1 = Parameter(name = 'Cu3x1',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cu3x1}')

Cu3x2 = Parameter(name = 'Cu3x2',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cu3x2}')

Cu3x3 = Parameter(name = 'Cu3x3',
                  nature = 'internal',
                  type = 'complex',
                  value = '1',
                  texname = '\\text{Cu3x3}')

MW = Parameter(name = 'MW',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2))))',
               texname = 'M_W')

s12CKM = Parameter(name = 's12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'lamCKM',
                   texname = '\\text{s12}')

s23CKM = Parameter(name = 's23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'ACKM*lamCKM**2',
                   texname = '\\text{s23}')

ee = Parameter(name = 'ee',
               nature = 'internal',
               type = 'real',
               value = '2*cmath.sqrt(aEW)*cmath.sqrt(cmath.pi)',
               texname = 'e')

c12CKM = Parameter(name = 'c12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s12CKM**2)',
                   texname = '\\text{c12}')

c23CKM = Parameter(name = 'c23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s23CKM**2)',
                   texname = '\\text{c23}')

sw2 = Parameter(name = 'sw2',
                nature = 'internal',
                type = 'real',
                value = '1 - MW**2/MZ**2',
                texname = '\\text{sw2}')

cw = Parameter(name = 'cw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sw2)',
               texname = 'c_w')

s13CKM = Parameter(name = 's13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'abs((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))',
                   texname = '\\text{s13}')

sw = Parameter(name = 'sw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(sw2)',
               texname = 's_w')

c13CKM = Parameter(name = 'c13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s13CKM**2)',
                   texname = '\\text{c13}')

delCKM = Parameter(name = 'delCKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.asin(im((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))/s13CKM)',
                   texname = '\\delta')

g1 = Parameter(name = 'g1',
               nature = 'internal',
               type = 'real',
               value = 'ee/cw',
               texname = 'g_1')

gw = Parameter(name = 'gw',
               nature = 'internal',
               type = 'real',
               value = 'ee/sw',
               texname = 'g_w')

vev = Parameter(name = 'vev',
                nature = 'internal',
                type = 'real',
                value = '(2*MW*sw)/ee',
                texname = '\\text{vev}')

CKM1x1 = Parameter(name = 'CKM1x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c13CKM',
                   texname = '\\text{CKM1x1}')

CKM1x2 = Parameter(name = 'CKM1x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s12CKM',
                   texname = '\\text{CKM1x2}')

CKM1x3 = Parameter(name = 'CKM1x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 's13CKM*cmath.exp(-(delCKM*complex(0,1)))',
                   texname = '\\text{CKM1x3}')

CKM2x1 = Parameter(name = 'CKM2x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c23CKM*s12CKM) - c12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x1}')

CKM2x2 = Parameter(name = 'CKM2x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c23CKM - s12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x2}')

CKM2x3 = Parameter(name = 'CKM2x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s23CKM',
                   texname = '\\text{CKM2x3}')

CKM3x1 = Parameter(name = 'CKM3x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 's12CKM*s23CKM - c12CKM*c23CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x1}')

CKM3x2 = Parameter(name = 'CKM3x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c12CKM*s23CKM) - c23CKM*s12CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x2}')

CKM3x3 = Parameter(name = 'CKM3x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*c23CKM',
                   texname = '\\text{CKM3x3}')

alpha = Parameter(name = 'alpha',
                  nature = 'internal',
                  type = 'real',
                  value = 'cmath.asin((gzp*MZ**2)/(MZp**2*cmath.sqrt(g1**2 + gw**2)))',
                  texname = '\\alpha')

lam = Parameter(name = 'lam',
                nature = 'internal',
                type = 'real',
                value = 'MH**2/(2.*vev**2)',
                texname = '\\text{lam}')

yb = Parameter(name = 'yb',
               nature = 'internal',
               type = 'real',
               value = '(ymb*cmath.sqrt(2))/vev',
               texname = '\\text{yb}')

yc = Parameter(name = 'yc',
               nature = 'internal',
               type = 'real',
               value = '(ymc*cmath.sqrt(2))/vev',
               texname = '\\text{yc}')

ydo = Parameter(name = 'ydo',
                nature = 'internal',
                type = 'real',
                value = '(ymdo*cmath.sqrt(2))/vev',
                texname = '\\text{ydo}')

ye = Parameter(name = 'ye',
               nature = 'internal',
               type = 'real',
               value = '(yme*cmath.sqrt(2))/vev',
               texname = '\\text{ye}')

ym = Parameter(name = 'ym',
               nature = 'internal',
               type = 'real',
               value = '(ymm*cmath.sqrt(2))/vev',
               texname = '\\text{ym}')

ys = Parameter(name = 'ys',
               nature = 'internal',
               type = 'real',
               value = '(yms*cmath.sqrt(2))/vev',
               texname = '\\text{ys}')

yt = Parameter(name = 'yt',
               nature = 'internal',
               type = 'real',
               value = '(ymt*cmath.sqrt(2))/vev',
               texname = '\\text{yt}')

ytau = Parameter(name = 'ytau',
                 nature = 'internal',
                 type = 'real',
                 value = '(ymtau*cmath.sqrt(2))/vev',
                 texname = '\\text{ytau}')

yup = Parameter(name = 'yup',
                nature = 'internal',
                type = 'real',
                value = '(ymup*cmath.sqrt(2))/vev',
                texname = '\\text{yup}')

muH = Parameter(name = 'muH',
                nature = 'internal',
                type = 'real',
                value = 'cmath.sqrt(lam*vev**2)',
                texname = '\\mu')

I1a11 = Parameter(name = 'I1a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM1x1*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x1*CKM1x1*Xi1x2*complexconjugate(CKM1x1) + Cd2x1**2*CKM1x2*Xi1x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM1x1) + Cd1x1*Cd3x1*CKM1x1*Xi1x3*complexconjugate(CKM1x1) + Cd2x1*Cd3x1*CKM1x2*Xi1x3*complexconjugate(CKM1x1) + Cd3x1**2*CKM1x3*Xi1x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x2*CKM1x1*Xi2x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM1x1) + Cd1x2*Cd2x1*CKM1x1*Xi2x2*complexconjugate(CKM1x1) + Cd2x1*Cd2x2*CKM1x2*Xi2x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM1x1) + Cd1x2*Cd3x1*CKM1x1*Xi2x3*complexconjugate(CKM1x1) + Cd2x2*Cd3x1*CKM1x2*Xi2x3*complexconjugate(CKM1x1) + Cd3x1*Cd3x2*CKM1x3*Xi2x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x3*CKM1x1*Xi3x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM1x1) + Cd1x3*Cd2x1*CKM1x1*Xi3x2*complexconjugate(CKM1x1) + Cd2x1*Cd2x3*CKM1x2*Xi3x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM1x1) + Cd1x3*Cd3x1*CKM1x1*Xi3x3*complexconjugate(CKM1x1) + Cd2x3*Cd3x1*CKM1x2*Xi3x3*complexconjugate(CKM1x1) + Cd3x1*Cd3x3*CKM1x3*Xi3x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x2*CKM1x1*Xi1x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM1x2) + Cd1x1*Cd2x2*CKM1x1*Xi1x2*complexconjugate(CKM1x2) + Cd2x1*Cd2x2*CKM1x2*Xi1x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM1x2) + Cd1x1*Cd3x2*CKM1x1*Xi1x3*complexconjugate(CKM1x2) + Cd2x1*Cd3x2*CKM1x2*Xi1x3*complexconjugate(CKM1x2) + Cd3x1*Cd3x2*CKM1x3*Xi1x3*complexconjugate(CKM1x2) + Cd1x2**2*CKM1x1*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x2*CKM1x1*Xi2x2*complexconjugate(CKM1x2) + Cd2x2**2*CKM1x2*Xi2x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM1x2) + Cd1x2*Cd3x2*CKM1x1*Xi2x3*complexconjugate(CKM1x2) + Cd2x2*Cd3x2*CKM1x2*Xi2x3*complexconjugate(CKM1x2) + Cd3x2**2*CKM1x3*Xi2x3*complexconjugate(CKM1x2) + Cd1x2*Cd1x3*CKM1x1*Xi3x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM1x2) + Cd1x3*Cd2x2*CKM1x1*Xi3x2*complexconjugate(CKM1x2) + Cd2x2*Cd2x3*CKM1x2*Xi3x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM1x2) + Cd1x3*Cd3x2*CKM1x1*Xi3x3*complexconjugate(CKM1x2) + Cd2x3*Cd3x2*CKM1x2*Xi3x3*complexconjugate(CKM1x2) + Cd3x2*Cd3x3*CKM1x3*Xi3x3*complexconjugate(CKM1x2) + Cd1x1*Cd1x3*CKM1x1*Xi1x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM1x3) + Cd1x1*Cd2x3*CKM1x1*Xi1x2*complexconjugate(CKM1x3) + Cd2x1*Cd2x3*CKM1x2*Xi1x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM1x3) + Cd1x1*Cd3x3*CKM1x1*Xi1x3*complexconjugate(CKM1x3) + Cd2x1*Cd3x3*CKM1x2*Xi1x3*complexconjugate(CKM1x3) + Cd3x1*Cd3x3*CKM1x3*Xi1x3*complexconjugate(CKM1x3) + Cd1x2*Cd1x3*CKM1x1*Xi2x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM1x3) + Cd1x2*Cd2x3*CKM1x1*Xi2x2*complexconjugate(CKM1x3) + Cd2x2*Cd2x3*CKM1x2*Xi2x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM1x3) + Cd1x2*Cd3x3*CKM1x1*Xi2x3*complexconjugate(CKM1x3) + Cd2x2*Cd3x3*CKM1x2*Xi2x3*complexconjugate(CKM1x3) + Cd3x2*Cd3x3*CKM1x3*Xi2x3*complexconjugate(CKM1x3) + Cd1x3**2*CKM1x1*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x3*CKM1x1*Xi3x2*complexconjugate(CKM1x3) + Cd2x3**2*CKM1x2*Xi3x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM1x3) + Cd1x3*Cd3x3*CKM1x1*Xi3x3*complexconjugate(CKM1x3) + Cd2x3*Cd3x3*CKM1x2*Xi3x3*complexconjugate(CKM1x3) + Cd3x3**2*CKM1x3*Xi3x3*complexconjugate(CKM1x3)',
                  texname = '\\text{I1a11}')

I1a12 = Parameter(name = 'I1a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM1x1*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x1*CKM1x1*Xi1x2*complexconjugate(CKM2x1) + Cd2x1**2*CKM1x2*Xi1x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM2x1) + Cd1x1*Cd3x1*CKM1x1*Xi1x3*complexconjugate(CKM2x1) + Cd2x1*Cd3x1*CKM1x2*Xi1x3*complexconjugate(CKM2x1) + Cd3x1**2*CKM1x3*Xi1x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x2*CKM1x1*Xi2x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM2x1) + Cd1x2*Cd2x1*CKM1x1*Xi2x2*complexconjugate(CKM2x1) + Cd2x1*Cd2x2*CKM1x2*Xi2x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM2x1) + Cd1x2*Cd3x1*CKM1x1*Xi2x3*complexconjugate(CKM2x1) + Cd2x2*Cd3x1*CKM1x2*Xi2x3*complexconjugate(CKM2x1) + Cd3x1*Cd3x2*CKM1x3*Xi2x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x3*CKM1x1*Xi3x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM2x1) + Cd1x3*Cd2x1*CKM1x1*Xi3x2*complexconjugate(CKM2x1) + Cd2x1*Cd2x3*CKM1x2*Xi3x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM2x1) + Cd1x3*Cd3x1*CKM1x1*Xi3x3*complexconjugate(CKM2x1) + Cd2x3*Cd3x1*CKM1x2*Xi3x3*complexconjugate(CKM2x1) + Cd3x1*Cd3x3*CKM1x3*Xi3x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x2*CKM1x1*Xi1x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM2x2) + Cd1x1*Cd2x2*CKM1x1*Xi1x2*complexconjugate(CKM2x2) + Cd2x1*Cd2x2*CKM1x2*Xi1x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM2x2) + Cd1x1*Cd3x2*CKM1x1*Xi1x3*complexconjugate(CKM2x2) + Cd2x1*Cd3x2*CKM1x2*Xi1x3*complexconjugate(CKM2x2) + Cd3x1*Cd3x2*CKM1x3*Xi1x3*complexconjugate(CKM2x2) + Cd1x2**2*CKM1x1*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x2*CKM1x1*Xi2x2*complexconjugate(CKM2x2) + Cd2x2**2*CKM1x2*Xi2x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM2x2) + Cd1x2*Cd3x2*CKM1x1*Xi2x3*complexconjugate(CKM2x2) + Cd2x2*Cd3x2*CKM1x2*Xi2x3*complexconjugate(CKM2x2) + Cd3x2**2*CKM1x3*Xi2x3*complexconjugate(CKM2x2) + Cd1x2*Cd1x3*CKM1x1*Xi3x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM2x2) + Cd1x3*Cd2x2*CKM1x1*Xi3x2*complexconjugate(CKM2x2) + Cd2x2*Cd2x3*CKM1x2*Xi3x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM2x2) + Cd1x3*Cd3x2*CKM1x1*Xi3x3*complexconjugate(CKM2x2) + Cd2x3*Cd3x2*CKM1x2*Xi3x3*complexconjugate(CKM2x2) + Cd3x2*Cd3x3*CKM1x3*Xi3x3*complexconjugate(CKM2x2) + Cd1x1*Cd1x3*CKM1x1*Xi1x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM2x3) + Cd1x1*Cd2x3*CKM1x1*Xi1x2*complexconjugate(CKM2x3) + Cd2x1*Cd2x3*CKM1x2*Xi1x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM2x3) + Cd1x1*Cd3x3*CKM1x1*Xi1x3*complexconjugate(CKM2x3) + Cd2x1*Cd3x3*CKM1x2*Xi1x3*complexconjugate(CKM2x3) + Cd3x1*Cd3x3*CKM1x3*Xi1x3*complexconjugate(CKM2x3) + Cd1x2*Cd1x3*CKM1x1*Xi2x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM2x3) + Cd1x2*Cd2x3*CKM1x1*Xi2x2*complexconjugate(CKM2x3) + Cd2x2*Cd2x3*CKM1x2*Xi2x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM2x3) + Cd1x2*Cd3x3*CKM1x1*Xi2x3*complexconjugate(CKM2x3) + Cd2x2*Cd3x3*CKM1x2*Xi2x3*complexconjugate(CKM2x3) + Cd3x2*Cd3x3*CKM1x3*Xi2x3*complexconjugate(CKM2x3) + Cd1x3**2*CKM1x1*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x3*CKM1x1*Xi3x2*complexconjugate(CKM2x3) + Cd2x3**2*CKM1x2*Xi3x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM2x3) + Cd1x3*Cd3x3*CKM1x1*Xi3x3*complexconjugate(CKM2x3) + Cd2x3*Cd3x3*CKM1x2*Xi3x3*complexconjugate(CKM2x3) + Cd3x3**2*CKM1x3*Xi3x3*complexconjugate(CKM2x3)',
                  texname = '\\text{I1a12}')

I1a13 = Parameter(name = 'I1a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM1x1*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x1*CKM1x1*Xi1x2*complexconjugate(CKM3x1) + Cd2x1**2*CKM1x2*Xi1x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM3x1) + Cd1x1*Cd3x1*CKM1x1*Xi1x3*complexconjugate(CKM3x1) + Cd2x1*Cd3x1*CKM1x2*Xi1x3*complexconjugate(CKM3x1) + Cd3x1**2*CKM1x3*Xi1x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x2*CKM1x1*Xi2x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM3x1) + Cd1x2*Cd2x1*CKM1x1*Xi2x2*complexconjugate(CKM3x1) + Cd2x1*Cd2x2*CKM1x2*Xi2x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM3x1) + Cd1x2*Cd3x1*CKM1x1*Xi2x3*complexconjugate(CKM3x1) + Cd2x2*Cd3x1*CKM1x2*Xi2x3*complexconjugate(CKM3x1) + Cd3x1*Cd3x2*CKM1x3*Xi2x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x3*CKM1x1*Xi3x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM3x1) + Cd1x3*Cd2x1*CKM1x1*Xi3x2*complexconjugate(CKM3x1) + Cd2x1*Cd2x3*CKM1x2*Xi3x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM3x1) + Cd1x3*Cd3x1*CKM1x1*Xi3x3*complexconjugate(CKM3x1) + Cd2x3*Cd3x1*CKM1x2*Xi3x3*complexconjugate(CKM3x1) + Cd3x1*Cd3x3*CKM1x3*Xi3x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x2*CKM1x1*Xi1x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM3x2) + Cd1x1*Cd2x2*CKM1x1*Xi1x2*complexconjugate(CKM3x2) + Cd2x1*Cd2x2*CKM1x2*Xi1x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM3x2) + Cd1x1*Cd3x2*CKM1x1*Xi1x3*complexconjugate(CKM3x2) + Cd2x1*Cd3x2*CKM1x2*Xi1x3*complexconjugate(CKM3x2) + Cd3x1*Cd3x2*CKM1x3*Xi1x3*complexconjugate(CKM3x2) + Cd1x2**2*CKM1x1*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x2*CKM1x1*Xi2x2*complexconjugate(CKM3x2) + Cd2x2**2*CKM1x2*Xi2x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM3x2) + Cd1x2*Cd3x2*CKM1x1*Xi2x3*complexconjugate(CKM3x2) + Cd2x2*Cd3x2*CKM1x2*Xi2x3*complexconjugate(CKM3x2) + Cd3x2**2*CKM1x3*Xi2x3*complexconjugate(CKM3x2) + Cd1x2*Cd1x3*CKM1x1*Xi3x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM3x2) + Cd1x3*Cd2x2*CKM1x1*Xi3x2*complexconjugate(CKM3x2) + Cd2x2*Cd2x3*CKM1x2*Xi3x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM3x2) + Cd1x3*Cd3x2*CKM1x1*Xi3x3*complexconjugate(CKM3x2) + Cd2x3*Cd3x2*CKM1x2*Xi3x3*complexconjugate(CKM3x2) + Cd3x2*Cd3x3*CKM1x3*Xi3x3*complexconjugate(CKM3x2) + Cd1x1*Cd1x3*CKM1x1*Xi1x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM3x3) + Cd1x1*Cd2x3*CKM1x1*Xi1x2*complexconjugate(CKM3x3) + Cd2x1*Cd2x3*CKM1x2*Xi1x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM3x3) + Cd1x1*Cd3x3*CKM1x1*Xi1x3*complexconjugate(CKM3x3) + Cd2x1*Cd3x3*CKM1x2*Xi1x3*complexconjugate(CKM3x3) + Cd3x1*Cd3x3*CKM1x3*Xi1x3*complexconjugate(CKM3x3) + Cd1x2*Cd1x3*CKM1x1*Xi2x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM3x3) + Cd1x2*Cd2x3*CKM1x1*Xi2x2*complexconjugate(CKM3x3) + Cd2x2*Cd2x3*CKM1x2*Xi2x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM3x3) + Cd1x2*Cd3x3*CKM1x1*Xi2x3*complexconjugate(CKM3x3) + Cd2x2*Cd3x3*CKM1x2*Xi2x3*complexconjugate(CKM3x3) + Cd3x2*Cd3x3*CKM1x3*Xi2x3*complexconjugate(CKM3x3) + Cd1x3**2*CKM1x1*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x3*CKM1x1*Xi3x2*complexconjugate(CKM3x3) + Cd2x3**2*CKM1x2*Xi3x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM3x3) + Cd1x3*Cd3x3*CKM1x1*Xi3x3*complexconjugate(CKM3x3) + Cd2x3*Cd3x3*CKM1x2*Xi3x3*complexconjugate(CKM3x3) + Cd3x3**2*CKM1x3*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I1a13}')

I1a21 = Parameter(name = 'I1a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM2x1*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x1*CKM2x1*Xi1x2*complexconjugate(CKM1x1) + Cd2x1**2*CKM2x2*Xi1x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM1x1) + Cd1x1*Cd3x1*CKM2x1*Xi1x3*complexconjugate(CKM1x1) + Cd2x1*Cd3x1*CKM2x2*Xi1x3*complexconjugate(CKM1x1) + Cd3x1**2*CKM2x3*Xi1x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x2*CKM2x1*Xi2x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM1x1) + Cd1x2*Cd2x1*CKM2x1*Xi2x2*complexconjugate(CKM1x1) + Cd2x1*Cd2x2*CKM2x2*Xi2x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM1x1) + Cd1x2*Cd3x1*CKM2x1*Xi2x3*complexconjugate(CKM1x1) + Cd2x2*Cd3x1*CKM2x2*Xi2x3*complexconjugate(CKM1x1) + Cd3x1*Cd3x2*CKM2x3*Xi2x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x3*CKM2x1*Xi3x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM1x1) + Cd1x3*Cd2x1*CKM2x1*Xi3x2*complexconjugate(CKM1x1) + Cd2x1*Cd2x3*CKM2x2*Xi3x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM1x1) + Cd1x3*Cd3x1*CKM2x1*Xi3x3*complexconjugate(CKM1x1) + Cd2x3*Cd3x1*CKM2x2*Xi3x3*complexconjugate(CKM1x1) + Cd3x1*Cd3x3*CKM2x3*Xi3x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x2*CKM2x1*Xi1x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM1x2) + Cd1x1*Cd2x2*CKM2x1*Xi1x2*complexconjugate(CKM1x2) + Cd2x1*Cd2x2*CKM2x2*Xi1x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM1x2) + Cd1x1*Cd3x2*CKM2x1*Xi1x3*complexconjugate(CKM1x2) + Cd2x1*Cd3x2*CKM2x2*Xi1x3*complexconjugate(CKM1x2) + Cd3x1*Cd3x2*CKM2x3*Xi1x3*complexconjugate(CKM1x2) + Cd1x2**2*CKM2x1*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x2*CKM2x1*Xi2x2*complexconjugate(CKM1x2) + Cd2x2**2*CKM2x2*Xi2x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM1x2) + Cd1x2*Cd3x2*CKM2x1*Xi2x3*complexconjugate(CKM1x2) + Cd2x2*Cd3x2*CKM2x2*Xi2x3*complexconjugate(CKM1x2) + Cd3x2**2*CKM2x3*Xi2x3*complexconjugate(CKM1x2) + Cd1x2*Cd1x3*CKM2x1*Xi3x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM1x2) + Cd1x3*Cd2x2*CKM2x1*Xi3x2*complexconjugate(CKM1x2) + Cd2x2*Cd2x3*CKM2x2*Xi3x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM1x2) + Cd1x3*Cd3x2*CKM2x1*Xi3x3*complexconjugate(CKM1x2) + Cd2x3*Cd3x2*CKM2x2*Xi3x3*complexconjugate(CKM1x2) + Cd3x2*Cd3x3*CKM2x3*Xi3x3*complexconjugate(CKM1x2) + Cd1x1*Cd1x3*CKM2x1*Xi1x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM1x3) + Cd1x1*Cd2x3*CKM2x1*Xi1x2*complexconjugate(CKM1x3) + Cd2x1*Cd2x3*CKM2x2*Xi1x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM1x3) + Cd1x1*Cd3x3*CKM2x1*Xi1x3*complexconjugate(CKM1x3) + Cd2x1*Cd3x3*CKM2x2*Xi1x3*complexconjugate(CKM1x3) + Cd3x1*Cd3x3*CKM2x3*Xi1x3*complexconjugate(CKM1x3) + Cd1x2*Cd1x3*CKM2x1*Xi2x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM1x3) + Cd1x2*Cd2x3*CKM2x1*Xi2x2*complexconjugate(CKM1x3) + Cd2x2*Cd2x3*CKM2x2*Xi2x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM1x3) + Cd1x2*Cd3x3*CKM2x1*Xi2x3*complexconjugate(CKM1x3) + Cd2x2*Cd3x3*CKM2x2*Xi2x3*complexconjugate(CKM1x3) + Cd3x2*Cd3x3*CKM2x3*Xi2x3*complexconjugate(CKM1x3) + Cd1x3**2*CKM2x1*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x3*CKM2x1*Xi3x2*complexconjugate(CKM1x3) + Cd2x3**2*CKM2x2*Xi3x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM1x3) + Cd1x3*Cd3x3*CKM2x1*Xi3x3*complexconjugate(CKM1x3) + Cd2x3*Cd3x3*CKM2x2*Xi3x3*complexconjugate(CKM1x3) + Cd3x3**2*CKM2x3*Xi3x3*complexconjugate(CKM1x3)',
                  texname = '\\text{I1a21}')

I1a22 = Parameter(name = 'I1a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM2x1*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x1*CKM2x1*Xi1x2*complexconjugate(CKM2x1) + Cd2x1**2*CKM2x2*Xi1x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM2x1) + Cd1x1*Cd3x1*CKM2x1*Xi1x3*complexconjugate(CKM2x1) + Cd2x1*Cd3x1*CKM2x2*Xi1x3*complexconjugate(CKM2x1) + Cd3x1**2*CKM2x3*Xi1x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x2*CKM2x1*Xi2x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM2x1) + Cd1x2*Cd2x1*CKM2x1*Xi2x2*complexconjugate(CKM2x1) + Cd2x1*Cd2x2*CKM2x2*Xi2x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM2x1) + Cd1x2*Cd3x1*CKM2x1*Xi2x3*complexconjugate(CKM2x1) + Cd2x2*Cd3x1*CKM2x2*Xi2x3*complexconjugate(CKM2x1) + Cd3x1*Cd3x2*CKM2x3*Xi2x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x3*CKM2x1*Xi3x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM2x1) + Cd1x3*Cd2x1*CKM2x1*Xi3x2*complexconjugate(CKM2x1) + Cd2x1*Cd2x3*CKM2x2*Xi3x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM2x1) + Cd1x3*Cd3x1*CKM2x1*Xi3x3*complexconjugate(CKM2x1) + Cd2x3*Cd3x1*CKM2x2*Xi3x3*complexconjugate(CKM2x1) + Cd3x1*Cd3x3*CKM2x3*Xi3x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x2*CKM2x1*Xi1x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM2x2) + Cd1x1*Cd2x2*CKM2x1*Xi1x2*complexconjugate(CKM2x2) + Cd2x1*Cd2x2*CKM2x2*Xi1x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM2x2) + Cd1x1*Cd3x2*CKM2x1*Xi1x3*complexconjugate(CKM2x2) + Cd2x1*Cd3x2*CKM2x2*Xi1x3*complexconjugate(CKM2x2) + Cd3x1*Cd3x2*CKM2x3*Xi1x3*complexconjugate(CKM2x2) + Cd1x2**2*CKM2x1*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x2*CKM2x1*Xi2x2*complexconjugate(CKM2x2) + Cd2x2**2*CKM2x2*Xi2x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM2x2) + Cd1x2*Cd3x2*CKM2x1*Xi2x3*complexconjugate(CKM2x2) + Cd2x2*Cd3x2*CKM2x2*Xi2x3*complexconjugate(CKM2x2) + Cd3x2**2*CKM2x3*Xi2x3*complexconjugate(CKM2x2) + Cd1x2*Cd1x3*CKM2x1*Xi3x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM2x2) + Cd1x3*Cd2x2*CKM2x1*Xi3x2*complexconjugate(CKM2x2) + Cd2x2*Cd2x3*CKM2x2*Xi3x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM2x2) + Cd1x3*Cd3x2*CKM2x1*Xi3x3*complexconjugate(CKM2x2) + Cd2x3*Cd3x2*CKM2x2*Xi3x3*complexconjugate(CKM2x2) + Cd3x2*Cd3x3*CKM2x3*Xi3x3*complexconjugate(CKM2x2) + Cd1x1*Cd1x3*CKM2x1*Xi1x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM2x3) + Cd1x1*Cd2x3*CKM2x1*Xi1x2*complexconjugate(CKM2x3) + Cd2x1*Cd2x3*CKM2x2*Xi1x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM2x3) + Cd1x1*Cd3x3*CKM2x1*Xi1x3*complexconjugate(CKM2x3) + Cd2x1*Cd3x3*CKM2x2*Xi1x3*complexconjugate(CKM2x3) + Cd3x1*Cd3x3*CKM2x3*Xi1x3*complexconjugate(CKM2x3) + Cd1x2*Cd1x3*CKM2x1*Xi2x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM2x3) + Cd1x2*Cd2x3*CKM2x1*Xi2x2*complexconjugate(CKM2x3) + Cd2x2*Cd2x3*CKM2x2*Xi2x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM2x3) + Cd1x2*Cd3x3*CKM2x1*Xi2x3*complexconjugate(CKM2x3) + Cd2x2*Cd3x3*CKM2x2*Xi2x3*complexconjugate(CKM2x3) + Cd3x2*Cd3x3*CKM2x3*Xi2x3*complexconjugate(CKM2x3) + Cd1x3**2*CKM2x1*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x3*CKM2x1*Xi3x2*complexconjugate(CKM2x3) + Cd2x3**2*CKM2x2*Xi3x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM2x3) + Cd1x3*Cd3x3*CKM2x1*Xi3x3*complexconjugate(CKM2x3) + Cd2x3*Cd3x3*CKM2x2*Xi3x3*complexconjugate(CKM2x3) + Cd3x3**2*CKM2x3*Xi3x3*complexconjugate(CKM2x3)',
                  texname = '\\text{I1a22}')

I1a23 = Parameter(name = 'I1a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM2x1*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x1*CKM2x1*Xi1x2*complexconjugate(CKM3x1) + Cd2x1**2*CKM2x2*Xi1x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM3x1) + Cd1x1*Cd3x1*CKM2x1*Xi1x3*complexconjugate(CKM3x1) + Cd2x1*Cd3x1*CKM2x2*Xi1x3*complexconjugate(CKM3x1) + Cd3x1**2*CKM2x3*Xi1x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x2*CKM2x1*Xi2x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM3x1) + Cd1x2*Cd2x1*CKM2x1*Xi2x2*complexconjugate(CKM3x1) + Cd2x1*Cd2x2*CKM2x2*Xi2x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM3x1) + Cd1x2*Cd3x1*CKM2x1*Xi2x3*complexconjugate(CKM3x1) + Cd2x2*Cd3x1*CKM2x2*Xi2x3*complexconjugate(CKM3x1) + Cd3x1*Cd3x2*CKM2x3*Xi2x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x3*CKM2x1*Xi3x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM3x1) + Cd1x3*Cd2x1*CKM2x1*Xi3x2*complexconjugate(CKM3x1) + Cd2x1*Cd2x3*CKM2x2*Xi3x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM3x1) + Cd1x3*Cd3x1*CKM2x1*Xi3x3*complexconjugate(CKM3x1) + Cd2x3*Cd3x1*CKM2x2*Xi3x3*complexconjugate(CKM3x1) + Cd3x1*Cd3x3*CKM2x3*Xi3x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x2*CKM2x1*Xi1x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM3x2) + Cd1x1*Cd2x2*CKM2x1*Xi1x2*complexconjugate(CKM3x2) + Cd2x1*Cd2x2*CKM2x2*Xi1x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM3x2) + Cd1x1*Cd3x2*CKM2x1*Xi1x3*complexconjugate(CKM3x2) + Cd2x1*Cd3x2*CKM2x2*Xi1x3*complexconjugate(CKM3x2) + Cd3x1*Cd3x2*CKM2x3*Xi1x3*complexconjugate(CKM3x2) + Cd1x2**2*CKM2x1*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x2*CKM2x1*Xi2x2*complexconjugate(CKM3x2) + Cd2x2**2*CKM2x2*Xi2x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM3x2) + Cd1x2*Cd3x2*CKM2x1*Xi2x3*complexconjugate(CKM3x2) + Cd2x2*Cd3x2*CKM2x2*Xi2x3*complexconjugate(CKM3x2) + Cd3x2**2*CKM2x3*Xi2x3*complexconjugate(CKM3x2) + Cd1x2*Cd1x3*CKM2x1*Xi3x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM3x2) + Cd1x3*Cd2x2*CKM2x1*Xi3x2*complexconjugate(CKM3x2) + Cd2x2*Cd2x3*CKM2x2*Xi3x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM3x2) + Cd1x3*Cd3x2*CKM2x1*Xi3x3*complexconjugate(CKM3x2) + Cd2x3*Cd3x2*CKM2x2*Xi3x3*complexconjugate(CKM3x2) + Cd3x2*Cd3x3*CKM2x3*Xi3x3*complexconjugate(CKM3x2) + Cd1x1*Cd1x3*CKM2x1*Xi1x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM3x3) + Cd1x1*Cd2x3*CKM2x1*Xi1x2*complexconjugate(CKM3x3) + Cd2x1*Cd2x3*CKM2x2*Xi1x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM3x3) + Cd1x1*Cd3x3*CKM2x1*Xi1x3*complexconjugate(CKM3x3) + Cd2x1*Cd3x3*CKM2x2*Xi1x3*complexconjugate(CKM3x3) + Cd3x1*Cd3x3*CKM2x3*Xi1x3*complexconjugate(CKM3x3) + Cd1x2*Cd1x3*CKM2x1*Xi2x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM3x3) + Cd1x2*Cd2x3*CKM2x1*Xi2x2*complexconjugate(CKM3x3) + Cd2x2*Cd2x3*CKM2x2*Xi2x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM3x3) + Cd1x2*Cd3x3*CKM2x1*Xi2x3*complexconjugate(CKM3x3) + Cd2x2*Cd3x3*CKM2x2*Xi2x3*complexconjugate(CKM3x3) + Cd3x2*Cd3x3*CKM2x3*Xi2x3*complexconjugate(CKM3x3) + Cd1x3**2*CKM2x1*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x3*CKM2x1*Xi3x2*complexconjugate(CKM3x3) + Cd2x3**2*CKM2x2*Xi3x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM3x3) + Cd1x3*Cd3x3*CKM2x1*Xi3x3*complexconjugate(CKM3x3) + Cd2x3*Cd3x3*CKM2x2*Xi3x3*complexconjugate(CKM3x3) + Cd3x3**2*CKM2x3*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I1a23}')

I1a31 = Parameter(name = 'I1a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM3x1*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x1*CKM3x1*Xi1x2*complexconjugate(CKM1x1) + Cd2x1**2*CKM3x2*Xi1x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM1x1) + Cd1x1*Cd3x1*CKM3x1*Xi1x3*complexconjugate(CKM1x1) + Cd2x1*Cd3x1*CKM3x2*Xi1x3*complexconjugate(CKM1x1) + Cd3x1**2*CKM3x3*Xi1x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x2*CKM3x1*Xi2x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM1x1) + Cd1x2*Cd2x1*CKM3x1*Xi2x2*complexconjugate(CKM1x1) + Cd2x1*Cd2x2*CKM3x2*Xi2x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM1x1) + Cd1x2*Cd3x1*CKM3x1*Xi2x3*complexconjugate(CKM1x1) + Cd2x2*Cd3x1*CKM3x2*Xi2x3*complexconjugate(CKM1x1) + Cd3x1*Cd3x2*CKM3x3*Xi2x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x3*CKM3x1*Xi3x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM1x1) + Cd1x3*Cd2x1*CKM3x1*Xi3x2*complexconjugate(CKM1x1) + Cd2x1*Cd2x3*CKM3x2*Xi3x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM1x1) + Cd1x3*Cd3x1*CKM3x1*Xi3x3*complexconjugate(CKM1x1) + Cd2x3*Cd3x1*CKM3x2*Xi3x3*complexconjugate(CKM1x1) + Cd3x1*Cd3x3*CKM3x3*Xi3x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x2*CKM3x1*Xi1x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM1x2) + Cd1x1*Cd2x2*CKM3x1*Xi1x2*complexconjugate(CKM1x2) + Cd2x1*Cd2x2*CKM3x2*Xi1x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM1x2) + Cd1x1*Cd3x2*CKM3x1*Xi1x3*complexconjugate(CKM1x2) + Cd2x1*Cd3x2*CKM3x2*Xi1x3*complexconjugate(CKM1x2) + Cd3x1*Cd3x2*CKM3x3*Xi1x3*complexconjugate(CKM1x2) + Cd1x2**2*CKM3x1*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x2*CKM3x1*Xi2x2*complexconjugate(CKM1x2) + Cd2x2**2*CKM3x2*Xi2x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM1x2) + Cd1x2*Cd3x2*CKM3x1*Xi2x3*complexconjugate(CKM1x2) + Cd2x2*Cd3x2*CKM3x2*Xi2x3*complexconjugate(CKM1x2) + Cd3x2**2*CKM3x3*Xi2x3*complexconjugate(CKM1x2) + Cd1x2*Cd1x3*CKM3x1*Xi3x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM1x2) + Cd1x3*Cd2x2*CKM3x1*Xi3x2*complexconjugate(CKM1x2) + Cd2x2*Cd2x3*CKM3x2*Xi3x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM1x2) + Cd1x3*Cd3x2*CKM3x1*Xi3x3*complexconjugate(CKM1x2) + Cd2x3*Cd3x2*CKM3x2*Xi3x3*complexconjugate(CKM1x2) + Cd3x2*Cd3x3*CKM3x3*Xi3x3*complexconjugate(CKM1x2) + Cd1x1*Cd1x3*CKM3x1*Xi1x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM1x3) + Cd1x1*Cd2x3*CKM3x1*Xi1x2*complexconjugate(CKM1x3) + Cd2x1*Cd2x3*CKM3x2*Xi1x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM1x3) + Cd1x1*Cd3x3*CKM3x1*Xi1x3*complexconjugate(CKM1x3) + Cd2x1*Cd3x3*CKM3x2*Xi1x3*complexconjugate(CKM1x3) + Cd3x1*Cd3x3*CKM3x3*Xi1x3*complexconjugate(CKM1x3) + Cd1x2*Cd1x3*CKM3x1*Xi2x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM1x3) + Cd1x2*Cd2x3*CKM3x1*Xi2x2*complexconjugate(CKM1x3) + Cd2x2*Cd2x3*CKM3x2*Xi2x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM1x3) + Cd1x2*Cd3x3*CKM3x1*Xi2x3*complexconjugate(CKM1x3) + Cd2x2*Cd3x3*CKM3x2*Xi2x3*complexconjugate(CKM1x3) + Cd3x2*Cd3x3*CKM3x3*Xi2x3*complexconjugate(CKM1x3) + Cd1x3**2*CKM3x1*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x3*CKM3x1*Xi3x2*complexconjugate(CKM1x3) + Cd2x3**2*CKM3x2*Xi3x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM1x3) + Cd1x3*Cd3x3*CKM3x1*Xi3x3*complexconjugate(CKM1x3) + Cd2x3*Cd3x3*CKM3x2*Xi3x3*complexconjugate(CKM1x3) + Cd3x3**2*CKM3x3*Xi3x3*complexconjugate(CKM1x3)',
                  texname = '\\text{I1a31}')

I1a32 = Parameter(name = 'I1a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM3x1*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x1*CKM3x1*Xi1x2*complexconjugate(CKM2x1) + Cd2x1**2*CKM3x2*Xi1x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM2x1) + Cd1x1*Cd3x1*CKM3x1*Xi1x3*complexconjugate(CKM2x1) + Cd2x1*Cd3x1*CKM3x2*Xi1x3*complexconjugate(CKM2x1) + Cd3x1**2*CKM3x3*Xi1x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x2*CKM3x1*Xi2x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM2x1) + Cd1x2*Cd2x1*CKM3x1*Xi2x2*complexconjugate(CKM2x1) + Cd2x1*Cd2x2*CKM3x2*Xi2x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM2x1) + Cd1x2*Cd3x1*CKM3x1*Xi2x3*complexconjugate(CKM2x1) + Cd2x2*Cd3x1*CKM3x2*Xi2x3*complexconjugate(CKM2x1) + Cd3x1*Cd3x2*CKM3x3*Xi2x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x3*CKM3x1*Xi3x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM2x1) + Cd1x3*Cd2x1*CKM3x1*Xi3x2*complexconjugate(CKM2x1) + Cd2x1*Cd2x3*CKM3x2*Xi3x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM2x1) + Cd1x3*Cd3x1*CKM3x1*Xi3x3*complexconjugate(CKM2x1) + Cd2x3*Cd3x1*CKM3x2*Xi3x3*complexconjugate(CKM2x1) + Cd3x1*Cd3x3*CKM3x3*Xi3x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x2*CKM3x1*Xi1x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM2x2) + Cd1x1*Cd2x2*CKM3x1*Xi1x2*complexconjugate(CKM2x2) + Cd2x1*Cd2x2*CKM3x2*Xi1x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM2x2) + Cd1x1*Cd3x2*CKM3x1*Xi1x3*complexconjugate(CKM2x2) + Cd2x1*Cd3x2*CKM3x2*Xi1x3*complexconjugate(CKM2x2) + Cd3x1*Cd3x2*CKM3x3*Xi1x3*complexconjugate(CKM2x2) + Cd1x2**2*CKM3x1*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x2*CKM3x1*Xi2x2*complexconjugate(CKM2x2) + Cd2x2**2*CKM3x2*Xi2x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM2x2) + Cd1x2*Cd3x2*CKM3x1*Xi2x3*complexconjugate(CKM2x2) + Cd2x2*Cd3x2*CKM3x2*Xi2x3*complexconjugate(CKM2x2) + Cd3x2**2*CKM3x3*Xi2x3*complexconjugate(CKM2x2) + Cd1x2*Cd1x3*CKM3x1*Xi3x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM2x2) + Cd1x3*Cd2x2*CKM3x1*Xi3x2*complexconjugate(CKM2x2) + Cd2x2*Cd2x3*CKM3x2*Xi3x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM2x2) + Cd1x3*Cd3x2*CKM3x1*Xi3x3*complexconjugate(CKM2x2) + Cd2x3*Cd3x2*CKM3x2*Xi3x3*complexconjugate(CKM2x2) + Cd3x2*Cd3x3*CKM3x3*Xi3x3*complexconjugate(CKM2x2) + Cd1x1*Cd1x3*CKM3x1*Xi1x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM2x3) + Cd1x1*Cd2x3*CKM3x1*Xi1x2*complexconjugate(CKM2x3) + Cd2x1*Cd2x3*CKM3x2*Xi1x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM2x3) + Cd1x1*Cd3x3*CKM3x1*Xi1x3*complexconjugate(CKM2x3) + Cd2x1*Cd3x3*CKM3x2*Xi1x3*complexconjugate(CKM2x3) + Cd3x1*Cd3x3*CKM3x3*Xi1x3*complexconjugate(CKM2x3) + Cd1x2*Cd1x3*CKM3x1*Xi2x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM2x3) + Cd1x2*Cd2x3*CKM3x1*Xi2x2*complexconjugate(CKM2x3) + Cd2x2*Cd2x3*CKM3x2*Xi2x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM2x3) + Cd1x2*Cd3x3*CKM3x1*Xi2x3*complexconjugate(CKM2x3) + Cd2x2*Cd3x3*CKM3x2*Xi2x3*complexconjugate(CKM2x3) + Cd3x2*Cd3x3*CKM3x3*Xi2x3*complexconjugate(CKM2x3) + Cd1x3**2*CKM3x1*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x3*CKM3x1*Xi3x2*complexconjugate(CKM2x3) + Cd2x3**2*CKM3x2*Xi3x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM2x3) + Cd1x3*Cd3x3*CKM3x1*Xi3x3*complexconjugate(CKM2x3) + Cd2x3*Cd3x3*CKM3x2*Xi3x3*complexconjugate(CKM2x3) + Cd3x3**2*CKM3x3*Xi3x3*complexconjugate(CKM2x3)',
                  texname = '\\text{I1a32}')

I1a33 = Parameter(name = 'I1a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM3x1*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x1*CKM3x1*Xi1x2*complexconjugate(CKM3x1) + Cd2x1**2*CKM3x2*Xi1x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM3x1) + Cd1x1*Cd3x1*CKM3x1*Xi1x3*complexconjugate(CKM3x1) + Cd2x1*Cd3x1*CKM3x2*Xi1x3*complexconjugate(CKM3x1) + Cd3x1**2*CKM3x3*Xi1x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x2*CKM3x1*Xi2x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM3x1) + Cd1x2*Cd2x1*CKM3x1*Xi2x2*complexconjugate(CKM3x1) + Cd2x1*Cd2x2*CKM3x2*Xi2x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM3x1) + Cd1x2*Cd3x1*CKM3x1*Xi2x3*complexconjugate(CKM3x1) + Cd2x2*Cd3x1*CKM3x2*Xi2x3*complexconjugate(CKM3x1) + Cd3x1*Cd3x2*CKM3x3*Xi2x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x3*CKM3x1*Xi3x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM3x1) + Cd1x3*Cd2x1*CKM3x1*Xi3x2*complexconjugate(CKM3x1) + Cd2x1*Cd2x3*CKM3x2*Xi3x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM3x1) + Cd1x3*Cd3x1*CKM3x1*Xi3x3*complexconjugate(CKM3x1) + Cd2x3*Cd3x1*CKM3x2*Xi3x3*complexconjugate(CKM3x1) + Cd3x1*Cd3x3*CKM3x3*Xi3x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x2*CKM3x1*Xi1x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM3x2) + Cd1x1*Cd2x2*CKM3x1*Xi1x2*complexconjugate(CKM3x2) + Cd2x1*Cd2x2*CKM3x2*Xi1x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM3x2) + Cd1x1*Cd3x2*CKM3x1*Xi1x3*complexconjugate(CKM3x2) + Cd2x1*Cd3x2*CKM3x2*Xi1x3*complexconjugate(CKM3x2) + Cd3x1*Cd3x2*CKM3x3*Xi1x3*complexconjugate(CKM3x2) + Cd1x2**2*CKM3x1*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x2*CKM3x1*Xi2x2*complexconjugate(CKM3x2) + Cd2x2**2*CKM3x2*Xi2x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM3x2) + Cd1x2*Cd3x2*CKM3x1*Xi2x3*complexconjugate(CKM3x2) + Cd2x2*Cd3x2*CKM3x2*Xi2x3*complexconjugate(CKM3x2) + Cd3x2**2*CKM3x3*Xi2x3*complexconjugate(CKM3x2) + Cd1x2*Cd1x3*CKM3x1*Xi3x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM3x2) + Cd1x3*Cd2x2*CKM3x1*Xi3x2*complexconjugate(CKM3x2) + Cd2x2*Cd2x3*CKM3x2*Xi3x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM3x2) + Cd1x3*Cd3x2*CKM3x1*Xi3x3*complexconjugate(CKM3x2) + Cd2x3*Cd3x2*CKM3x2*Xi3x3*complexconjugate(CKM3x2) + Cd3x2*Cd3x3*CKM3x3*Xi3x3*complexconjugate(CKM3x2) + Cd1x1*Cd1x3*CKM3x1*Xi1x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM3x3) + Cd1x1*Cd2x3*CKM3x1*Xi1x2*complexconjugate(CKM3x3) + Cd2x1*Cd2x3*CKM3x2*Xi1x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM3x3) + Cd1x1*Cd3x3*CKM3x1*Xi1x3*complexconjugate(CKM3x3) + Cd2x1*Cd3x3*CKM3x2*Xi1x3*complexconjugate(CKM3x3) + Cd3x1*Cd3x3*CKM3x3*Xi1x3*complexconjugate(CKM3x3) + Cd1x2*Cd1x3*CKM3x1*Xi2x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM3x3) + Cd1x2*Cd2x3*CKM3x1*Xi2x2*complexconjugate(CKM3x3) + Cd2x2*Cd2x3*CKM3x2*Xi2x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM3x3) + Cd1x2*Cd3x3*CKM3x1*Xi2x3*complexconjugate(CKM3x3) + Cd2x2*Cd3x3*CKM3x2*Xi2x3*complexconjugate(CKM3x3) + Cd3x2*Cd3x3*CKM3x3*Xi2x3*complexconjugate(CKM3x3) + Cd1x3**2*CKM3x1*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x3*CKM3x1*Xi3x2*complexconjugate(CKM3x3) + Cd2x3**2*CKM3x2*Xi3x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM3x3) + Cd1x3*Cd3x3*CKM3x1*Xi3x3*complexconjugate(CKM3x3) + Cd2x3*Cd3x3*CKM3x2*Xi3x3*complexconjugate(CKM3x3) + Cd3x3**2*CKM3x3*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I1a33}')

I2a11 = Parameter(name = 'I2a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM1x1*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x1*CKM1x1*Xi1x2*complexconjugate(CKM1x1) + Cd2x1**2*CKM1x2*Xi1x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM1x1) + Cd1x1*Cd3x1*CKM1x1*Xi1x3*complexconjugate(CKM1x1) + Cd2x1*Cd3x1*CKM1x2*Xi1x3*complexconjugate(CKM1x1) + Cd3x1**2*CKM1x3*Xi1x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x2*CKM1x1*Xi2x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM1x1) + Cd1x2*Cd2x1*CKM1x1*Xi2x2*complexconjugate(CKM1x1) + Cd2x1*Cd2x2*CKM1x2*Xi2x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM1x1) + Cd1x2*Cd3x1*CKM1x1*Xi2x3*complexconjugate(CKM1x1) + Cd2x2*Cd3x1*CKM1x2*Xi2x3*complexconjugate(CKM1x1) + Cd3x1*Cd3x2*CKM1x3*Xi2x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x3*CKM1x1*Xi3x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM1x1) + Cd1x3*Cd2x1*CKM1x1*Xi3x2*complexconjugate(CKM1x1) + Cd2x1*Cd2x3*CKM1x2*Xi3x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM1x1) + Cd1x3*Cd3x1*CKM1x1*Xi3x3*complexconjugate(CKM1x1) + Cd2x3*Cd3x1*CKM1x2*Xi3x3*complexconjugate(CKM1x1) + Cd3x1*Cd3x3*CKM1x3*Xi3x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x2*CKM1x1*Xi1x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM1x2) + Cd1x1*Cd2x2*CKM1x1*Xi1x2*complexconjugate(CKM1x2) + Cd2x1*Cd2x2*CKM1x2*Xi1x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM1x2) + Cd1x1*Cd3x2*CKM1x1*Xi1x3*complexconjugate(CKM1x2) + Cd2x1*Cd3x2*CKM1x2*Xi1x3*complexconjugate(CKM1x2) + Cd3x1*Cd3x2*CKM1x3*Xi1x3*complexconjugate(CKM1x2) + Cd1x2**2*CKM1x1*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x2*CKM1x1*Xi2x2*complexconjugate(CKM1x2) + Cd2x2**2*CKM1x2*Xi2x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM1x2) + Cd1x2*Cd3x2*CKM1x1*Xi2x3*complexconjugate(CKM1x2) + Cd2x2*Cd3x2*CKM1x2*Xi2x3*complexconjugate(CKM1x2) + Cd3x2**2*CKM1x3*Xi2x3*complexconjugate(CKM1x2) + Cd1x2*Cd1x3*CKM1x1*Xi3x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM1x2) + Cd1x3*Cd2x2*CKM1x1*Xi3x2*complexconjugate(CKM1x2) + Cd2x2*Cd2x3*CKM1x2*Xi3x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM1x2) + Cd1x3*Cd3x2*CKM1x1*Xi3x3*complexconjugate(CKM1x2) + Cd2x3*Cd3x2*CKM1x2*Xi3x3*complexconjugate(CKM1x2) + Cd3x2*Cd3x3*CKM1x3*Xi3x3*complexconjugate(CKM1x2) + Cd1x1*Cd1x3*CKM1x1*Xi1x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM1x3) + Cd1x1*Cd2x3*CKM1x1*Xi1x2*complexconjugate(CKM1x3) + Cd2x1*Cd2x3*CKM1x2*Xi1x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM1x3) + Cd1x1*Cd3x3*CKM1x1*Xi1x3*complexconjugate(CKM1x3) + Cd2x1*Cd3x3*CKM1x2*Xi1x3*complexconjugate(CKM1x3) + Cd3x1*Cd3x3*CKM1x3*Xi1x3*complexconjugate(CKM1x3) + Cd1x2*Cd1x3*CKM1x1*Xi2x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM1x3) + Cd1x2*Cd2x3*CKM1x1*Xi2x2*complexconjugate(CKM1x3) + Cd2x2*Cd2x3*CKM1x2*Xi2x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM1x3) + Cd1x2*Cd3x3*CKM1x1*Xi2x3*complexconjugate(CKM1x3) + Cd2x2*Cd3x3*CKM1x2*Xi2x3*complexconjugate(CKM1x3) + Cd3x2*Cd3x3*CKM1x3*Xi2x3*complexconjugate(CKM1x3) + Cd1x3**2*CKM1x1*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x3*CKM1x1*Xi3x2*complexconjugate(CKM1x3) + Cd2x3**2*CKM1x2*Xi3x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM1x3) + Cd1x3*Cd3x3*CKM1x1*Xi3x3*complexconjugate(CKM1x3) + Cd2x3*Cd3x3*CKM1x2*Xi3x3*complexconjugate(CKM1x3) + Cd3x3**2*CKM1x3*Xi3x3*complexconjugate(CKM1x3)',
                  texname = '\\text{I2a11}')

I2a12 = Parameter(name = 'I2a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM1x1*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x1*CKM1x1*Xi1x2*complexconjugate(CKM2x1) + Cd2x1**2*CKM1x2*Xi1x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM2x1) + Cd1x1*Cd3x1*CKM1x1*Xi1x3*complexconjugate(CKM2x1) + Cd2x1*Cd3x1*CKM1x2*Xi1x3*complexconjugate(CKM2x1) + Cd3x1**2*CKM1x3*Xi1x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x2*CKM1x1*Xi2x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM2x1) + Cd1x2*Cd2x1*CKM1x1*Xi2x2*complexconjugate(CKM2x1) + Cd2x1*Cd2x2*CKM1x2*Xi2x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM2x1) + Cd1x2*Cd3x1*CKM1x1*Xi2x3*complexconjugate(CKM2x1) + Cd2x2*Cd3x1*CKM1x2*Xi2x3*complexconjugate(CKM2x1) + Cd3x1*Cd3x2*CKM1x3*Xi2x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x3*CKM1x1*Xi3x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM2x1) + Cd1x3*Cd2x1*CKM1x1*Xi3x2*complexconjugate(CKM2x1) + Cd2x1*Cd2x3*CKM1x2*Xi3x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM2x1) + Cd1x3*Cd3x1*CKM1x1*Xi3x3*complexconjugate(CKM2x1) + Cd2x3*Cd3x1*CKM1x2*Xi3x3*complexconjugate(CKM2x1) + Cd3x1*Cd3x3*CKM1x3*Xi3x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x2*CKM1x1*Xi1x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM2x2) + Cd1x1*Cd2x2*CKM1x1*Xi1x2*complexconjugate(CKM2x2) + Cd2x1*Cd2x2*CKM1x2*Xi1x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM2x2) + Cd1x1*Cd3x2*CKM1x1*Xi1x3*complexconjugate(CKM2x2) + Cd2x1*Cd3x2*CKM1x2*Xi1x3*complexconjugate(CKM2x2) + Cd3x1*Cd3x2*CKM1x3*Xi1x3*complexconjugate(CKM2x2) + Cd1x2**2*CKM1x1*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x2*CKM1x1*Xi2x2*complexconjugate(CKM2x2) + Cd2x2**2*CKM1x2*Xi2x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM2x2) + Cd1x2*Cd3x2*CKM1x1*Xi2x3*complexconjugate(CKM2x2) + Cd2x2*Cd3x2*CKM1x2*Xi2x3*complexconjugate(CKM2x2) + Cd3x2**2*CKM1x3*Xi2x3*complexconjugate(CKM2x2) + Cd1x2*Cd1x3*CKM1x1*Xi3x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM2x2) + Cd1x3*Cd2x2*CKM1x1*Xi3x2*complexconjugate(CKM2x2) + Cd2x2*Cd2x3*CKM1x2*Xi3x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM2x2) + Cd1x3*Cd3x2*CKM1x1*Xi3x3*complexconjugate(CKM2x2) + Cd2x3*Cd3x2*CKM1x2*Xi3x3*complexconjugate(CKM2x2) + Cd3x2*Cd3x3*CKM1x3*Xi3x3*complexconjugate(CKM2x2) + Cd1x1*Cd1x3*CKM1x1*Xi1x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM2x3) + Cd1x1*Cd2x3*CKM1x1*Xi1x2*complexconjugate(CKM2x3) + Cd2x1*Cd2x3*CKM1x2*Xi1x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM2x3) + Cd1x1*Cd3x3*CKM1x1*Xi1x3*complexconjugate(CKM2x3) + Cd2x1*Cd3x3*CKM1x2*Xi1x3*complexconjugate(CKM2x3) + Cd3x1*Cd3x3*CKM1x3*Xi1x3*complexconjugate(CKM2x3) + Cd1x2*Cd1x3*CKM1x1*Xi2x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM2x3) + Cd1x2*Cd2x3*CKM1x1*Xi2x2*complexconjugate(CKM2x3) + Cd2x2*Cd2x3*CKM1x2*Xi2x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM2x3) + Cd1x2*Cd3x3*CKM1x1*Xi2x3*complexconjugate(CKM2x3) + Cd2x2*Cd3x3*CKM1x2*Xi2x3*complexconjugate(CKM2x3) + Cd3x2*Cd3x3*CKM1x3*Xi2x3*complexconjugate(CKM2x3) + Cd1x3**2*CKM1x1*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x3*CKM1x1*Xi3x2*complexconjugate(CKM2x3) + Cd2x3**2*CKM1x2*Xi3x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM2x3) + Cd1x3*Cd3x3*CKM1x1*Xi3x3*complexconjugate(CKM2x3) + Cd2x3*Cd3x3*CKM1x2*Xi3x3*complexconjugate(CKM2x3) + Cd3x3**2*CKM1x3*Xi3x3*complexconjugate(CKM2x3)',
                  texname = '\\text{I2a12}')

I2a13 = Parameter(name = 'I2a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM1x1*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x1*CKM1x1*Xi1x2*complexconjugate(CKM3x1) + Cd2x1**2*CKM1x2*Xi1x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM3x1) + Cd1x1*Cd3x1*CKM1x1*Xi1x3*complexconjugate(CKM3x1) + Cd2x1*Cd3x1*CKM1x2*Xi1x3*complexconjugate(CKM3x1) + Cd3x1**2*CKM1x3*Xi1x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x2*CKM1x1*Xi2x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM3x1) + Cd1x2*Cd2x1*CKM1x1*Xi2x2*complexconjugate(CKM3x1) + Cd2x1*Cd2x2*CKM1x2*Xi2x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM3x1) + Cd1x2*Cd3x1*CKM1x1*Xi2x3*complexconjugate(CKM3x1) + Cd2x2*Cd3x1*CKM1x2*Xi2x3*complexconjugate(CKM3x1) + Cd3x1*Cd3x2*CKM1x3*Xi2x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x3*CKM1x1*Xi3x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM3x1) + Cd1x3*Cd2x1*CKM1x1*Xi3x2*complexconjugate(CKM3x1) + Cd2x1*Cd2x3*CKM1x2*Xi3x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM3x1) + Cd1x3*Cd3x1*CKM1x1*Xi3x3*complexconjugate(CKM3x1) + Cd2x3*Cd3x1*CKM1x2*Xi3x3*complexconjugate(CKM3x1) + Cd3x1*Cd3x3*CKM1x3*Xi3x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x2*CKM1x1*Xi1x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM3x2) + Cd1x1*Cd2x2*CKM1x1*Xi1x2*complexconjugate(CKM3x2) + Cd2x1*Cd2x2*CKM1x2*Xi1x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM3x2) + Cd1x1*Cd3x2*CKM1x1*Xi1x3*complexconjugate(CKM3x2) + Cd2x1*Cd3x2*CKM1x2*Xi1x3*complexconjugate(CKM3x2) + Cd3x1*Cd3x2*CKM1x3*Xi1x3*complexconjugate(CKM3x2) + Cd1x2**2*CKM1x1*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x2*CKM1x1*Xi2x2*complexconjugate(CKM3x2) + Cd2x2**2*CKM1x2*Xi2x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM3x2) + Cd1x2*Cd3x2*CKM1x1*Xi2x3*complexconjugate(CKM3x2) + Cd2x2*Cd3x2*CKM1x2*Xi2x3*complexconjugate(CKM3x2) + Cd3x2**2*CKM1x3*Xi2x3*complexconjugate(CKM3x2) + Cd1x2*Cd1x3*CKM1x1*Xi3x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM3x2) + Cd1x3*Cd2x2*CKM1x1*Xi3x2*complexconjugate(CKM3x2) + Cd2x2*Cd2x3*CKM1x2*Xi3x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM3x2) + Cd1x3*Cd3x2*CKM1x1*Xi3x3*complexconjugate(CKM3x2) + Cd2x3*Cd3x2*CKM1x2*Xi3x3*complexconjugate(CKM3x2) + Cd3x2*Cd3x3*CKM1x3*Xi3x3*complexconjugate(CKM3x2) + Cd1x1*Cd1x3*CKM1x1*Xi1x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM3x3) + Cd1x1*Cd2x3*CKM1x1*Xi1x2*complexconjugate(CKM3x3) + Cd2x1*Cd2x3*CKM1x2*Xi1x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM3x3) + Cd1x1*Cd3x3*CKM1x1*Xi1x3*complexconjugate(CKM3x3) + Cd2x1*Cd3x3*CKM1x2*Xi1x3*complexconjugate(CKM3x3) + Cd3x1*Cd3x3*CKM1x3*Xi1x3*complexconjugate(CKM3x3) + Cd1x2*Cd1x3*CKM1x1*Xi2x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM3x3) + Cd1x2*Cd2x3*CKM1x1*Xi2x2*complexconjugate(CKM3x3) + Cd2x2*Cd2x3*CKM1x2*Xi2x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM3x3) + Cd1x2*Cd3x3*CKM1x1*Xi2x3*complexconjugate(CKM3x3) + Cd2x2*Cd3x3*CKM1x2*Xi2x3*complexconjugate(CKM3x3) + Cd3x2*Cd3x3*CKM1x3*Xi2x3*complexconjugate(CKM3x3) + Cd1x3**2*CKM1x1*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x3*CKM1x1*Xi3x2*complexconjugate(CKM3x3) + Cd2x3**2*CKM1x2*Xi3x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM3x3) + Cd1x3*Cd3x3*CKM1x1*Xi3x3*complexconjugate(CKM3x3) + Cd2x3*Cd3x3*CKM1x2*Xi3x3*complexconjugate(CKM3x3) + Cd3x3**2*CKM1x3*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a13}')

I2a21 = Parameter(name = 'I2a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM2x1*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x1*CKM2x1*Xi1x2*complexconjugate(CKM1x1) + Cd2x1**2*CKM2x2*Xi1x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM1x1) + Cd1x1*Cd3x1*CKM2x1*Xi1x3*complexconjugate(CKM1x1) + Cd2x1*Cd3x1*CKM2x2*Xi1x3*complexconjugate(CKM1x1) + Cd3x1**2*CKM2x3*Xi1x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x2*CKM2x1*Xi2x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM1x1) + Cd1x2*Cd2x1*CKM2x1*Xi2x2*complexconjugate(CKM1x1) + Cd2x1*Cd2x2*CKM2x2*Xi2x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM1x1) + Cd1x2*Cd3x1*CKM2x1*Xi2x3*complexconjugate(CKM1x1) + Cd2x2*Cd3x1*CKM2x2*Xi2x3*complexconjugate(CKM1x1) + Cd3x1*Cd3x2*CKM2x3*Xi2x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x3*CKM2x1*Xi3x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM1x1) + Cd1x3*Cd2x1*CKM2x1*Xi3x2*complexconjugate(CKM1x1) + Cd2x1*Cd2x3*CKM2x2*Xi3x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM1x1) + Cd1x3*Cd3x1*CKM2x1*Xi3x3*complexconjugate(CKM1x1) + Cd2x3*Cd3x1*CKM2x2*Xi3x3*complexconjugate(CKM1x1) + Cd3x1*Cd3x3*CKM2x3*Xi3x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x2*CKM2x1*Xi1x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM1x2) + Cd1x1*Cd2x2*CKM2x1*Xi1x2*complexconjugate(CKM1x2) + Cd2x1*Cd2x2*CKM2x2*Xi1x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM1x2) + Cd1x1*Cd3x2*CKM2x1*Xi1x3*complexconjugate(CKM1x2) + Cd2x1*Cd3x2*CKM2x2*Xi1x3*complexconjugate(CKM1x2) + Cd3x1*Cd3x2*CKM2x3*Xi1x3*complexconjugate(CKM1x2) + Cd1x2**2*CKM2x1*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x2*CKM2x1*Xi2x2*complexconjugate(CKM1x2) + Cd2x2**2*CKM2x2*Xi2x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM1x2) + Cd1x2*Cd3x2*CKM2x1*Xi2x3*complexconjugate(CKM1x2) + Cd2x2*Cd3x2*CKM2x2*Xi2x3*complexconjugate(CKM1x2) + Cd3x2**2*CKM2x3*Xi2x3*complexconjugate(CKM1x2) + Cd1x2*Cd1x3*CKM2x1*Xi3x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM1x2) + Cd1x3*Cd2x2*CKM2x1*Xi3x2*complexconjugate(CKM1x2) + Cd2x2*Cd2x3*CKM2x2*Xi3x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM1x2) + Cd1x3*Cd3x2*CKM2x1*Xi3x3*complexconjugate(CKM1x2) + Cd2x3*Cd3x2*CKM2x2*Xi3x3*complexconjugate(CKM1x2) + Cd3x2*Cd3x3*CKM2x3*Xi3x3*complexconjugate(CKM1x2) + Cd1x1*Cd1x3*CKM2x1*Xi1x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM1x3) + Cd1x1*Cd2x3*CKM2x1*Xi1x2*complexconjugate(CKM1x3) + Cd2x1*Cd2x3*CKM2x2*Xi1x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM1x3) + Cd1x1*Cd3x3*CKM2x1*Xi1x3*complexconjugate(CKM1x3) + Cd2x1*Cd3x3*CKM2x2*Xi1x3*complexconjugate(CKM1x3) + Cd3x1*Cd3x3*CKM2x3*Xi1x3*complexconjugate(CKM1x3) + Cd1x2*Cd1x3*CKM2x1*Xi2x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM1x3) + Cd1x2*Cd2x3*CKM2x1*Xi2x2*complexconjugate(CKM1x3) + Cd2x2*Cd2x3*CKM2x2*Xi2x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM1x3) + Cd1x2*Cd3x3*CKM2x1*Xi2x3*complexconjugate(CKM1x3) + Cd2x2*Cd3x3*CKM2x2*Xi2x3*complexconjugate(CKM1x3) + Cd3x2*Cd3x3*CKM2x3*Xi2x3*complexconjugate(CKM1x3) + Cd1x3**2*CKM2x1*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x3*CKM2x1*Xi3x2*complexconjugate(CKM1x3) + Cd2x3**2*CKM2x2*Xi3x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM1x3) + Cd1x3*Cd3x3*CKM2x1*Xi3x3*complexconjugate(CKM1x3) + Cd2x3*Cd3x3*CKM2x2*Xi3x3*complexconjugate(CKM1x3) + Cd3x3**2*CKM2x3*Xi3x3*complexconjugate(CKM1x3)',
                  texname = '\\text{I2a21}')

I2a22 = Parameter(name = 'I2a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM2x1*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x1*CKM2x1*Xi1x2*complexconjugate(CKM2x1) + Cd2x1**2*CKM2x2*Xi1x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM2x1) + Cd1x1*Cd3x1*CKM2x1*Xi1x3*complexconjugate(CKM2x1) + Cd2x1*Cd3x1*CKM2x2*Xi1x3*complexconjugate(CKM2x1) + Cd3x1**2*CKM2x3*Xi1x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x2*CKM2x1*Xi2x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM2x1) + Cd1x2*Cd2x1*CKM2x1*Xi2x2*complexconjugate(CKM2x1) + Cd2x1*Cd2x2*CKM2x2*Xi2x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM2x1) + Cd1x2*Cd3x1*CKM2x1*Xi2x3*complexconjugate(CKM2x1) + Cd2x2*Cd3x1*CKM2x2*Xi2x3*complexconjugate(CKM2x1) + Cd3x1*Cd3x2*CKM2x3*Xi2x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x3*CKM2x1*Xi3x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM2x1) + Cd1x3*Cd2x1*CKM2x1*Xi3x2*complexconjugate(CKM2x1) + Cd2x1*Cd2x3*CKM2x2*Xi3x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM2x1) + Cd1x3*Cd3x1*CKM2x1*Xi3x3*complexconjugate(CKM2x1) + Cd2x3*Cd3x1*CKM2x2*Xi3x3*complexconjugate(CKM2x1) + Cd3x1*Cd3x3*CKM2x3*Xi3x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x2*CKM2x1*Xi1x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM2x2) + Cd1x1*Cd2x2*CKM2x1*Xi1x2*complexconjugate(CKM2x2) + Cd2x1*Cd2x2*CKM2x2*Xi1x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM2x2) + Cd1x1*Cd3x2*CKM2x1*Xi1x3*complexconjugate(CKM2x2) + Cd2x1*Cd3x2*CKM2x2*Xi1x3*complexconjugate(CKM2x2) + Cd3x1*Cd3x2*CKM2x3*Xi1x3*complexconjugate(CKM2x2) + Cd1x2**2*CKM2x1*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x2*CKM2x1*Xi2x2*complexconjugate(CKM2x2) + Cd2x2**2*CKM2x2*Xi2x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM2x2) + Cd1x2*Cd3x2*CKM2x1*Xi2x3*complexconjugate(CKM2x2) + Cd2x2*Cd3x2*CKM2x2*Xi2x3*complexconjugate(CKM2x2) + Cd3x2**2*CKM2x3*Xi2x3*complexconjugate(CKM2x2) + Cd1x2*Cd1x3*CKM2x1*Xi3x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM2x2) + Cd1x3*Cd2x2*CKM2x1*Xi3x2*complexconjugate(CKM2x2) + Cd2x2*Cd2x3*CKM2x2*Xi3x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM2x2) + Cd1x3*Cd3x2*CKM2x1*Xi3x3*complexconjugate(CKM2x2) + Cd2x3*Cd3x2*CKM2x2*Xi3x3*complexconjugate(CKM2x2) + Cd3x2*Cd3x3*CKM2x3*Xi3x3*complexconjugate(CKM2x2) + Cd1x1*Cd1x3*CKM2x1*Xi1x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM2x3) + Cd1x1*Cd2x3*CKM2x1*Xi1x2*complexconjugate(CKM2x3) + Cd2x1*Cd2x3*CKM2x2*Xi1x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM2x3) + Cd1x1*Cd3x3*CKM2x1*Xi1x3*complexconjugate(CKM2x3) + Cd2x1*Cd3x3*CKM2x2*Xi1x3*complexconjugate(CKM2x3) + Cd3x1*Cd3x3*CKM2x3*Xi1x3*complexconjugate(CKM2x3) + Cd1x2*Cd1x3*CKM2x1*Xi2x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM2x3) + Cd1x2*Cd2x3*CKM2x1*Xi2x2*complexconjugate(CKM2x3) + Cd2x2*Cd2x3*CKM2x2*Xi2x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM2x3) + Cd1x2*Cd3x3*CKM2x1*Xi2x3*complexconjugate(CKM2x3) + Cd2x2*Cd3x3*CKM2x2*Xi2x3*complexconjugate(CKM2x3) + Cd3x2*Cd3x3*CKM2x3*Xi2x3*complexconjugate(CKM2x3) + Cd1x3**2*CKM2x1*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x3*CKM2x1*Xi3x2*complexconjugate(CKM2x3) + Cd2x3**2*CKM2x2*Xi3x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM2x3) + Cd1x3*Cd3x3*CKM2x1*Xi3x3*complexconjugate(CKM2x3) + Cd2x3*Cd3x3*CKM2x2*Xi3x3*complexconjugate(CKM2x3) + Cd3x3**2*CKM2x3*Xi3x3*complexconjugate(CKM2x3)',
                  texname = '\\text{I2a22}')

I2a23 = Parameter(name = 'I2a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM2x1*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x1*CKM2x1*Xi1x2*complexconjugate(CKM3x1) + Cd2x1**2*CKM2x2*Xi1x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM3x1) + Cd1x1*Cd3x1*CKM2x1*Xi1x3*complexconjugate(CKM3x1) + Cd2x1*Cd3x1*CKM2x2*Xi1x3*complexconjugate(CKM3x1) + Cd3x1**2*CKM2x3*Xi1x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x2*CKM2x1*Xi2x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM3x1) + Cd1x2*Cd2x1*CKM2x1*Xi2x2*complexconjugate(CKM3x1) + Cd2x1*Cd2x2*CKM2x2*Xi2x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM3x1) + Cd1x2*Cd3x1*CKM2x1*Xi2x3*complexconjugate(CKM3x1) + Cd2x2*Cd3x1*CKM2x2*Xi2x3*complexconjugate(CKM3x1) + Cd3x1*Cd3x2*CKM2x3*Xi2x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x3*CKM2x1*Xi3x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM3x1) + Cd1x3*Cd2x1*CKM2x1*Xi3x2*complexconjugate(CKM3x1) + Cd2x1*Cd2x3*CKM2x2*Xi3x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM3x1) + Cd1x3*Cd3x1*CKM2x1*Xi3x3*complexconjugate(CKM3x1) + Cd2x3*Cd3x1*CKM2x2*Xi3x3*complexconjugate(CKM3x1) + Cd3x1*Cd3x3*CKM2x3*Xi3x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x2*CKM2x1*Xi1x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM3x2) + Cd1x1*Cd2x2*CKM2x1*Xi1x2*complexconjugate(CKM3x2) + Cd2x1*Cd2x2*CKM2x2*Xi1x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM3x2) + Cd1x1*Cd3x2*CKM2x1*Xi1x3*complexconjugate(CKM3x2) + Cd2x1*Cd3x2*CKM2x2*Xi1x3*complexconjugate(CKM3x2) + Cd3x1*Cd3x2*CKM2x3*Xi1x3*complexconjugate(CKM3x2) + Cd1x2**2*CKM2x1*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x2*CKM2x1*Xi2x2*complexconjugate(CKM3x2) + Cd2x2**2*CKM2x2*Xi2x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM3x2) + Cd1x2*Cd3x2*CKM2x1*Xi2x3*complexconjugate(CKM3x2) + Cd2x2*Cd3x2*CKM2x2*Xi2x3*complexconjugate(CKM3x2) + Cd3x2**2*CKM2x3*Xi2x3*complexconjugate(CKM3x2) + Cd1x2*Cd1x3*CKM2x1*Xi3x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM3x2) + Cd1x3*Cd2x2*CKM2x1*Xi3x2*complexconjugate(CKM3x2) + Cd2x2*Cd2x3*CKM2x2*Xi3x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM3x2) + Cd1x3*Cd3x2*CKM2x1*Xi3x3*complexconjugate(CKM3x2) + Cd2x3*Cd3x2*CKM2x2*Xi3x3*complexconjugate(CKM3x2) + Cd3x2*Cd3x3*CKM2x3*Xi3x3*complexconjugate(CKM3x2) + Cd1x1*Cd1x3*CKM2x1*Xi1x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM3x3) + Cd1x1*Cd2x3*CKM2x1*Xi1x2*complexconjugate(CKM3x3) + Cd2x1*Cd2x3*CKM2x2*Xi1x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM3x3) + Cd1x1*Cd3x3*CKM2x1*Xi1x3*complexconjugate(CKM3x3) + Cd2x1*Cd3x3*CKM2x2*Xi1x3*complexconjugate(CKM3x3) + Cd3x1*Cd3x3*CKM2x3*Xi1x3*complexconjugate(CKM3x3) + Cd1x2*Cd1x3*CKM2x1*Xi2x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM3x3) + Cd1x2*Cd2x3*CKM2x1*Xi2x2*complexconjugate(CKM3x3) + Cd2x2*Cd2x3*CKM2x2*Xi2x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM3x3) + Cd1x2*Cd3x3*CKM2x1*Xi2x3*complexconjugate(CKM3x3) + Cd2x2*Cd3x3*CKM2x2*Xi2x3*complexconjugate(CKM3x3) + Cd3x2*Cd3x3*CKM2x3*Xi2x3*complexconjugate(CKM3x3) + Cd1x3**2*CKM2x1*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x3*CKM2x1*Xi3x2*complexconjugate(CKM3x3) + Cd2x3**2*CKM2x2*Xi3x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM3x3) + Cd1x3*Cd3x3*CKM2x1*Xi3x3*complexconjugate(CKM3x3) + Cd2x3*Cd3x3*CKM2x2*Xi3x3*complexconjugate(CKM3x3) + Cd3x3**2*CKM2x3*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a23}')

I2a31 = Parameter(name = 'I2a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM3x1*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x1*CKM3x1*Xi1x2*complexconjugate(CKM1x1) + Cd2x1**2*CKM3x2*Xi1x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM1x1) + Cd1x1*Cd3x1*CKM3x1*Xi1x3*complexconjugate(CKM1x1) + Cd2x1*Cd3x1*CKM3x2*Xi1x3*complexconjugate(CKM1x1) + Cd3x1**2*CKM3x3*Xi1x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x2*CKM3x1*Xi2x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM1x1) + Cd1x2*Cd2x1*CKM3x1*Xi2x2*complexconjugate(CKM1x1) + Cd2x1*Cd2x2*CKM3x2*Xi2x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM1x1) + Cd1x2*Cd3x1*CKM3x1*Xi2x3*complexconjugate(CKM1x1) + Cd2x2*Cd3x1*CKM3x2*Xi2x3*complexconjugate(CKM1x1) + Cd3x1*Cd3x2*CKM3x3*Xi2x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x3*CKM3x1*Xi3x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM1x1) + Cd1x3*Cd2x1*CKM3x1*Xi3x2*complexconjugate(CKM1x1) + Cd2x1*Cd2x3*CKM3x2*Xi3x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM1x1) + Cd1x3*Cd3x1*CKM3x1*Xi3x3*complexconjugate(CKM1x1) + Cd2x3*Cd3x1*CKM3x2*Xi3x3*complexconjugate(CKM1x1) + Cd3x1*Cd3x3*CKM3x3*Xi3x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x2*CKM3x1*Xi1x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM1x2) + Cd1x1*Cd2x2*CKM3x1*Xi1x2*complexconjugate(CKM1x2) + Cd2x1*Cd2x2*CKM3x2*Xi1x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM1x2) + Cd1x1*Cd3x2*CKM3x1*Xi1x3*complexconjugate(CKM1x2) + Cd2x1*Cd3x2*CKM3x2*Xi1x3*complexconjugate(CKM1x2) + Cd3x1*Cd3x2*CKM3x3*Xi1x3*complexconjugate(CKM1x2) + Cd1x2**2*CKM3x1*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x2*CKM3x1*Xi2x2*complexconjugate(CKM1x2) + Cd2x2**2*CKM3x2*Xi2x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM1x2) + Cd1x2*Cd3x2*CKM3x1*Xi2x3*complexconjugate(CKM1x2) + Cd2x2*Cd3x2*CKM3x2*Xi2x3*complexconjugate(CKM1x2) + Cd3x2**2*CKM3x3*Xi2x3*complexconjugate(CKM1x2) + Cd1x2*Cd1x3*CKM3x1*Xi3x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM1x2) + Cd1x3*Cd2x2*CKM3x1*Xi3x2*complexconjugate(CKM1x2) + Cd2x2*Cd2x3*CKM3x2*Xi3x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM1x2) + Cd1x3*Cd3x2*CKM3x1*Xi3x3*complexconjugate(CKM1x2) + Cd2x3*Cd3x2*CKM3x2*Xi3x3*complexconjugate(CKM1x2) + Cd3x2*Cd3x3*CKM3x3*Xi3x3*complexconjugate(CKM1x2) + Cd1x1*Cd1x3*CKM3x1*Xi1x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM1x3) + Cd1x1*Cd2x3*CKM3x1*Xi1x2*complexconjugate(CKM1x3) + Cd2x1*Cd2x3*CKM3x2*Xi1x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM1x3) + Cd1x1*Cd3x3*CKM3x1*Xi1x3*complexconjugate(CKM1x3) + Cd2x1*Cd3x3*CKM3x2*Xi1x3*complexconjugate(CKM1x3) + Cd3x1*Cd3x3*CKM3x3*Xi1x3*complexconjugate(CKM1x3) + Cd1x2*Cd1x3*CKM3x1*Xi2x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM1x3) + Cd1x2*Cd2x3*CKM3x1*Xi2x2*complexconjugate(CKM1x3) + Cd2x2*Cd2x3*CKM3x2*Xi2x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM1x3) + Cd1x2*Cd3x3*CKM3x1*Xi2x3*complexconjugate(CKM1x3) + Cd2x2*Cd3x3*CKM3x2*Xi2x3*complexconjugate(CKM1x3) + Cd3x2*Cd3x3*CKM3x3*Xi2x3*complexconjugate(CKM1x3) + Cd1x3**2*CKM3x1*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x3*CKM3x1*Xi3x2*complexconjugate(CKM1x3) + Cd2x3**2*CKM3x2*Xi3x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM1x3) + Cd1x3*Cd3x3*CKM3x1*Xi3x3*complexconjugate(CKM1x3) + Cd2x3*Cd3x3*CKM3x2*Xi3x3*complexconjugate(CKM1x3) + Cd3x3**2*CKM3x3*Xi3x3*complexconjugate(CKM1x3)',
                  texname = '\\text{I2a31}')

I2a32 = Parameter(name = 'I2a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM3x1*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x1*CKM3x1*Xi1x2*complexconjugate(CKM2x1) + Cd2x1**2*CKM3x2*Xi1x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM2x1) + Cd1x1*Cd3x1*CKM3x1*Xi1x3*complexconjugate(CKM2x1) + Cd2x1*Cd3x1*CKM3x2*Xi1x3*complexconjugate(CKM2x1) + Cd3x1**2*CKM3x3*Xi1x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x2*CKM3x1*Xi2x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM2x1) + Cd1x2*Cd2x1*CKM3x1*Xi2x2*complexconjugate(CKM2x1) + Cd2x1*Cd2x2*CKM3x2*Xi2x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM2x1) + Cd1x2*Cd3x1*CKM3x1*Xi2x3*complexconjugate(CKM2x1) + Cd2x2*Cd3x1*CKM3x2*Xi2x3*complexconjugate(CKM2x1) + Cd3x1*Cd3x2*CKM3x3*Xi2x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x3*CKM3x1*Xi3x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM2x1) + Cd1x3*Cd2x1*CKM3x1*Xi3x2*complexconjugate(CKM2x1) + Cd2x1*Cd2x3*CKM3x2*Xi3x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM2x1) + Cd1x3*Cd3x1*CKM3x1*Xi3x3*complexconjugate(CKM2x1) + Cd2x3*Cd3x1*CKM3x2*Xi3x3*complexconjugate(CKM2x1) + Cd3x1*Cd3x3*CKM3x3*Xi3x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x2*CKM3x1*Xi1x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM2x2) + Cd1x1*Cd2x2*CKM3x1*Xi1x2*complexconjugate(CKM2x2) + Cd2x1*Cd2x2*CKM3x2*Xi1x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM2x2) + Cd1x1*Cd3x2*CKM3x1*Xi1x3*complexconjugate(CKM2x2) + Cd2x1*Cd3x2*CKM3x2*Xi1x3*complexconjugate(CKM2x2) + Cd3x1*Cd3x2*CKM3x3*Xi1x3*complexconjugate(CKM2x2) + Cd1x2**2*CKM3x1*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x2*CKM3x1*Xi2x2*complexconjugate(CKM2x2) + Cd2x2**2*CKM3x2*Xi2x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM2x2) + Cd1x2*Cd3x2*CKM3x1*Xi2x3*complexconjugate(CKM2x2) + Cd2x2*Cd3x2*CKM3x2*Xi2x3*complexconjugate(CKM2x2) + Cd3x2**2*CKM3x3*Xi2x3*complexconjugate(CKM2x2) + Cd1x2*Cd1x3*CKM3x1*Xi3x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM2x2) + Cd1x3*Cd2x2*CKM3x1*Xi3x2*complexconjugate(CKM2x2) + Cd2x2*Cd2x3*CKM3x2*Xi3x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM2x2) + Cd1x3*Cd3x2*CKM3x1*Xi3x3*complexconjugate(CKM2x2) + Cd2x3*Cd3x2*CKM3x2*Xi3x3*complexconjugate(CKM2x2) + Cd3x2*Cd3x3*CKM3x3*Xi3x3*complexconjugate(CKM2x2) + Cd1x1*Cd1x3*CKM3x1*Xi1x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM2x3) + Cd1x1*Cd2x3*CKM3x1*Xi1x2*complexconjugate(CKM2x3) + Cd2x1*Cd2x3*CKM3x2*Xi1x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM2x3) + Cd1x1*Cd3x3*CKM3x1*Xi1x3*complexconjugate(CKM2x3) + Cd2x1*Cd3x3*CKM3x2*Xi1x3*complexconjugate(CKM2x3) + Cd3x1*Cd3x3*CKM3x3*Xi1x3*complexconjugate(CKM2x3) + Cd1x2*Cd1x3*CKM3x1*Xi2x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM2x3) + Cd1x2*Cd2x3*CKM3x1*Xi2x2*complexconjugate(CKM2x3) + Cd2x2*Cd2x3*CKM3x2*Xi2x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM2x3) + Cd1x2*Cd3x3*CKM3x1*Xi2x3*complexconjugate(CKM2x3) + Cd2x2*Cd3x3*CKM3x2*Xi2x3*complexconjugate(CKM2x3) + Cd3x2*Cd3x3*CKM3x3*Xi2x3*complexconjugate(CKM2x3) + Cd1x3**2*CKM3x1*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x3*CKM3x1*Xi3x2*complexconjugate(CKM2x3) + Cd2x3**2*CKM3x2*Xi3x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM2x3) + Cd1x3*Cd3x3*CKM3x1*Xi3x3*complexconjugate(CKM2x3) + Cd2x3*Cd3x3*CKM3x2*Xi3x3*complexconjugate(CKM2x3) + Cd3x3**2*CKM3x3*Xi3x3*complexconjugate(CKM2x3)',
                  texname = '\\text{I2a32}')

I2a33 = Parameter(name = 'I2a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM3x1*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x1*CKM3x1*Xi1x2*complexconjugate(CKM3x1) + Cd2x1**2*CKM3x2*Xi1x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM3x1) + Cd1x1*Cd3x1*CKM3x1*Xi1x3*complexconjugate(CKM3x1) + Cd2x1*Cd3x1*CKM3x2*Xi1x3*complexconjugate(CKM3x1) + Cd3x1**2*CKM3x3*Xi1x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x2*CKM3x1*Xi2x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM3x1) + Cd1x2*Cd2x1*CKM3x1*Xi2x2*complexconjugate(CKM3x1) + Cd2x1*Cd2x2*CKM3x2*Xi2x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM3x1) + Cd1x2*Cd3x1*CKM3x1*Xi2x3*complexconjugate(CKM3x1) + Cd2x2*Cd3x1*CKM3x2*Xi2x3*complexconjugate(CKM3x1) + Cd3x1*Cd3x2*CKM3x3*Xi2x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x3*CKM3x1*Xi3x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM3x1) + Cd1x3*Cd2x1*CKM3x1*Xi3x2*complexconjugate(CKM3x1) + Cd2x1*Cd2x3*CKM3x2*Xi3x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM3x1) + Cd1x3*Cd3x1*CKM3x1*Xi3x3*complexconjugate(CKM3x1) + Cd2x3*Cd3x1*CKM3x2*Xi3x3*complexconjugate(CKM3x1) + Cd3x1*Cd3x3*CKM3x3*Xi3x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x2*CKM3x1*Xi1x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM3x2) + Cd1x1*Cd2x2*CKM3x1*Xi1x2*complexconjugate(CKM3x2) + Cd2x1*Cd2x2*CKM3x2*Xi1x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM3x2) + Cd1x1*Cd3x2*CKM3x1*Xi1x3*complexconjugate(CKM3x2) + Cd2x1*Cd3x2*CKM3x2*Xi1x3*complexconjugate(CKM3x2) + Cd3x1*Cd3x2*CKM3x3*Xi1x3*complexconjugate(CKM3x2) + Cd1x2**2*CKM3x1*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x2*CKM3x1*Xi2x2*complexconjugate(CKM3x2) + Cd2x2**2*CKM3x2*Xi2x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM3x2) + Cd1x2*Cd3x2*CKM3x1*Xi2x3*complexconjugate(CKM3x2) + Cd2x2*Cd3x2*CKM3x2*Xi2x3*complexconjugate(CKM3x2) + Cd3x2**2*CKM3x3*Xi2x3*complexconjugate(CKM3x2) + Cd1x2*Cd1x3*CKM3x1*Xi3x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM3x2) + Cd1x3*Cd2x2*CKM3x1*Xi3x2*complexconjugate(CKM3x2) + Cd2x2*Cd2x3*CKM3x2*Xi3x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM3x2) + Cd1x3*Cd3x2*CKM3x1*Xi3x3*complexconjugate(CKM3x2) + Cd2x3*Cd3x2*CKM3x2*Xi3x3*complexconjugate(CKM3x2) + Cd3x2*Cd3x3*CKM3x3*Xi3x3*complexconjugate(CKM3x2) + Cd1x1*Cd1x3*CKM3x1*Xi1x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM3x3) + Cd1x1*Cd2x3*CKM3x1*Xi1x2*complexconjugate(CKM3x3) + Cd2x1*Cd2x3*CKM3x2*Xi1x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM3x3) + Cd1x1*Cd3x3*CKM3x1*Xi1x3*complexconjugate(CKM3x3) + Cd2x1*Cd3x3*CKM3x2*Xi1x3*complexconjugate(CKM3x3) + Cd3x1*Cd3x3*CKM3x3*Xi1x3*complexconjugate(CKM3x3) + Cd1x2*Cd1x3*CKM3x1*Xi2x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM3x3) + Cd1x2*Cd2x3*CKM3x1*Xi2x2*complexconjugate(CKM3x3) + Cd2x2*Cd2x3*CKM3x2*Xi2x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM3x3) + Cd1x2*Cd3x3*CKM3x1*Xi2x3*complexconjugate(CKM3x3) + Cd2x2*Cd3x3*CKM3x2*Xi2x3*complexconjugate(CKM3x3) + Cd3x2*Cd3x3*CKM3x3*Xi2x3*complexconjugate(CKM3x3) + Cd1x3**2*CKM3x1*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x3*CKM3x1*Xi3x2*complexconjugate(CKM3x3) + Cd2x3**2*CKM3x2*Xi3x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM3x3) + Cd1x3*Cd3x3*CKM3x1*Xi3x3*complexconjugate(CKM3x3) + Cd2x3*Cd3x3*CKM3x2*Xi3x3*complexconjugate(CKM3x3) + Cd3x3**2*CKM3x3*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a33}')



==> anc/UFO/particles.py <==
# This file was automatically created by FeynRules 2.3.34
# Mathematica version: 11.0.0 for Mac OS X x86 (64-bit) (July 28, 2016)
# Date: Mon 21 Oct 2019 11:56:06


from __future__ import division
from object_library import all_particles, Particle
import parameters as Param

import propagators as Prop

a = Particle(pdg_code = 22,
             name = 'a',
             antiname = 'a',
             spin = 3,
             color = 1,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'a',
             antitexname = 'a',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

Z = Particle(pdg_code = 23,
             name = 'Z',
             antiname = 'Z',
             spin = 3,
             color = 1,
             mass = Param.MZ,
             width = Param.WZ,
             texname = 'Z',
             antitexname = 'Z',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

W__plus__ = Particle(pdg_code = 24,
                     name = 'W+',
                     antiname = 'W-',
                     spin = 3,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'W+',
                     antitexname = 'W-',
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

W__minus__ = W__plus__.anti()

g = Particle(pdg_code = 21,
             name = 'g',
             antiname = 'g',
             spin = 3,
             color = 8,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'g',
             antitexname = 'g',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

ghA = Particle(pdg_code = 9000001,
               name = 'ghA',
               antiname = 'ghA~',
               spin = -1,
               color = 1,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghA',
               antitexname = 'ghA~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghA__tilde__ = ghA.anti()

ghZ = Particle(pdg_code = 9000002,
               name = 'ghZ',
               antiname = 'ghZ~',
               spin = -1,
               color = 1,
               mass = Param.MZ,
               width = Param.WZ,
               texname = 'ghZ',
               antitexname = 'ghZ~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghZ__tilde__ = ghZ.anti()

ghWp = Particle(pdg_code = 9000003,
                name = 'ghWp',
                antiname = 'ghWp~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWp',
                antitexname = 'ghWp~',
                charge = 1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWp__tilde__ = ghWp.anti()

ghWm = Particle(pdg_code = 9000004,
                name = 'ghWm',
                antiname = 'ghWm~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWm',
                antitexname = 'ghWm~',
                charge = -1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWm__tilde__ = ghWm.anti()

ghG = Particle(pdg_code = 82,
               name = 'ghG',
               antiname = 'ghG~',
               spin = -1,
               color = 8,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghG',
               antitexname = 'ghG~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghG__tilde__ = ghG.anti()

ve = Particle(pdg_code = 12,
              name = 've',
              antiname = 've~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 've',
              antitexname = 've~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

ve__tilde__ = ve.anti()

vm = Particle(pdg_code = 14,
              name = 'vm',
              antiname = 'vm~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vm',
              antitexname = 'vm~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vm__tilde__ = vm.anti()

vt = Particle(pdg_code = 16,
              name = 'vt',
              antiname = 'vt~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vt',
              antitexname = 'vt~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vt__tilde__ = vt.anti()

e__minus__ = Particle(pdg_code = 11,
                      name = 'e-',
                      antiname = 'e+',
                      spin = 2,
                      color = 1,
                      mass = Param.Me,
                      width = Param.ZERO,
                      texname = 'e-',
                      antitexname = 'e+',
                      charge = -1,
                      GhostNumber = 0,
                      LeptonNumber = 1,
                      Y = 0)

e__plus__ = e__minus__.anti()

mu__minus__ = Particle(pdg_code = 13,
                       name = 'mu-',
                       antiname = 'mu+',
                       spin = 2,
                       color = 1,
                       mass = Param.MMU,
                       width = Param.ZERO,
                       texname = 'mu-',
                       antitexname = 'mu+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

mu__plus__ = mu__minus__.anti()

ta__minus__ = Particle(pdg_code = 15,
                       name = 'ta-',
                       antiname = 'ta+',
                       spin = 2,
                       color = 1,
                       mass = Param.MTA,
                       width = Param.ZERO,
                       texname = 'ta-',
                       antitexname = 'ta+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

ta__plus__ = ta__minus__.anti()

u = Particle(pdg_code = 2,
             name = 'u',
             antiname = 'u~',
             spin = 2,
             color = 3,
             mass = Param.MU,
             width = Param.ZERO,
             texname = 'u',
             antitexname = 'u~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

u__tilde__ = u.anti()

c = Particle(pdg_code = 4,
             name = 'c',
             antiname = 'c~',
             spin = 2,
             color = 3,
             mass = Param.MC,
             width = Param.ZERO,
             texname = 'c',
             antitexname = 'c~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

c__tilde__ = c.anti()

t = Particle(pdg_code = 6,
             name = 't',
             antiname = 't~',
             spin = 2,
             color = 3,
             mass = Param.MT,
             width = Param.WT,
             texname = 't',
             antitexname = 't~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

t__tilde__ = t.anti()

d = Particle(pdg_code = 1,
             name = 'd',
             antiname = 'd~',
             spin = 2,
             color = 3,
             mass = Param.MD,
             width = Param.ZERO,
             texname = 'd',
             antitexname = 'd~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

d__tilde__ = d.anti()

s = Particle(pdg_code = 3,
             name = 's',
             antiname = 's~',
             spin = 2,
             color = 3,
             mass = Param.MS,
             width = Param.ZERO,
             texname = 's',
             antitexname = 's~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

s__tilde__ = s.anti()

b = Particle(pdg_code = 5,
             name = 'b',
             antiname = 'b~',
             spin = 2,
             color = 3,
             mass = Param.MB,
             width = Param.ZERO,
             texname = 'b',
             antitexname = 'b~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

b__tilde__ = b.anti()

H = Particle(pdg_code = 25,
             name = 'H',
             antiname = 'H',
             spin = 1,
             color = 1,
             mass = Param.MH,
             width = Param.WH,
             texname = 'H',
             antitexname = 'H',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

G0 = Particle(pdg_code = 250,
              name = 'G0',
              antiname = 'G0',
              spin = 1,
              color = 1,
              mass = Param.MZ,
              width = Param.WZ,
              texname = 'G0',
              antitexname = 'G0',
              goldstone = True,
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

G__plus__ = Particle(pdg_code = 251,
                     name = 'G+',
                     antiname = 'G-',
                     spin = 1,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'G+',
                     antitexname = 'G-',
                     goldstone = True,
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

G__minus__ = G__plus__.anti()

Zp = Particle(pdg_code = 32,
              name = 'Zp',
              antiname = 'Zp',
              spin = 3,
              color = 1,
              mass = Param.MZp,
              width = Param.WZp,
              texname = 'Zp',
              antitexname = 'Zp',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)



==> anc/UFO/propagators.py <==
# This file was automatically created  by FeynRules 2.0 (static file)
# Mathematica version: 8.0 for Mac OS X x86 (64-bit) (November 6, 2010)
# Date: Mon 1 Oct 2012 14:58:26

from object_library import all_propagators, Propagator


# define only once the denominator since this is always the same
denominator = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * Mass(id) * Width(id)"

# propagator for the scalar
S = Propagator(name = "S",
               numerator = "complex(0,1)",
               denominator = denominator
               )

# propagator for the incoming fermion # the one for the outcomming is computed on the flight
F = Propagator(name = "F",
                numerator = "complex(0,1) * (Gamma('mu', 1, 2) * P('mu', id) + Mass(id) * Identity(1, 2))",
                denominator = denominator
               )

# massive vector in the unitary gauge, can't be use for massless particles
V1 = Propagator(name = "V1",
                numerator = "complex(0,1) * (-1 * Metric(1, 2) + Metric(1,'mu')* P('mu', id) * P(2, id) / Mass(id)**2 ",
                denominator = denominator
               )

# massless vector and massive vector in unitary gauge
V2 = Propagator(name = "V2",
                numerator = "complex(0,-1) * Metric(1, 2)",
                denominator =  "P('mu', id) * P('mu', id)"
               )




==> anc/UFO/restrict_mass.dat <==
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################
######################################################################

###################################
## INFORMATION FOR SMINPUTS
###################################
Block SMINPUTS 
    1 1.279000e+02 # aEWM1 
    2 1.166370e-05 # Gf 
    3 1.184000e-01 # aS 

###################################
## INFORMATION FOR MASS
###################################
Block MASS 
    1 0.00 # MD 
    2 0.00 # MU 
    3 0.00 # MS 
    4 0.00 # MC 
    5 0.00 # MB 
    6 1.720000e+02 # MT 
   11 0.00 # Me 
   13 0.00 # MMU 
   15 1.777000e+00 # MTA 
   23 9.118760e+01 # MZ 
   25 1.250000e+02 # MH 
   32 1.000000e+03 # MZp 
##  Not dependent paramater.
## Those values should be edited following analytical the 
## analytical expression. Some generator could simply ignore 
## those values and use the analytical expression
  22 0.000000 # a : 0.0 
  24 79.824360 # W+ : cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2)))) 
  21 0.000000 # g : 0.0 
  9000001 0.000000 # ghA : 0.0 
  9000003 79.824360 # ghWp : cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2)))) 
  9000004 79.824360 # ghWm : cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2)))) 
  82 0.000000 # ghG : 0.0 
  12 0.000000 # ve : 0.0 
  14 0.000000 # vm : 0.0 
  16 0.000000 # vt : 0.0 
  251 79.824360 # G+ : cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2)))) 
  9000002 91.187600 # ghZ : MZ 
  250 91.187600 # G0 : MZ 

###################################
## INFORMATION FOR DECAY
###################################
DECAY   6 1.508336e+00 
DECAY  23 2.495200e+00 
DECAY  24 2.085000e+00 
DECAY  25 4.070000e-03 
DECAY  32 1.000000e+01 
##  Not dependent paramater.
## Those values should be edited following analytical the 
## analytical expression. Some generator could simply ignore 
## those values and use the analytical expression
DECAY  22 0.000000 # a : 0.0 
DECAY  21 0.000000 # g : 0.0 
DECAY  9000001 0.000000 # ghA : 0.0 
DECAY  82 0.000000 # ghG : 0.0 
DECAY  12 0.000000 # ve : 0.0 
DECAY  14 0.000000 # vm : 0.0 
DECAY  16 0.000000 # vt : 0.0 
DECAY  11 0.000000 # e- : 0.0 
DECAY  13 0.000000 # mu- : 0.0 
DECAY  15 0.000000 # ta- : 0.0 
DECAY  2 0.000000 # u : 0.0 
DECAY  4 0.000000 # c : 0.0 
DECAY  1 0.000000 # d : 0.0 
DECAY  3 0.000000 # s : 0.0 
DECAY  5 0.000000 # b : 0.0 
DECAY  9000002 2.495200 # ghZ : WZ 
DECAY  9000003 2.085000 # ghWp : WW 
DECAY  9000004 2.085000 # ghWm : WW 
DECAY  250 2.495200 # G0 : WZ 
DECAY  251 2.085000 # G+ : WW 

###################################
## INFORMATION FOR CL
###################################
Block Cl 
    1   1 0.000000e+00 # Cl1x1 
    1   2 0.000000e+00 # Cl1x2 
    1   3 0.000000e+00 # Cl1x3 
    2   1 0.000000e+00 # Cl2x1 
    2   2 1.000000e+00 # Cl2x2 
    2   3 0.000000e+00 # Cl2x3 
    3   1 0.000000e+00 # Cl3x1 
    3   2 0.000000e+00 # Cl3x2 
    3   3 0.000000e+00 # Cl3x3 

###################################
## INFORMATION FOR YUKAWA
###################################
Block YUKAWA 
    1 0.00 # ymdo 
    2 0.00 # ymup 
    3 0.00 # yms 
    4 0.00 # ymc 
    5 0.00 # ymb 
    6 1.720000e+02 # ymt 
   11 0.00 # yme 
   13 0.00 # ymm 
   15 1.777000e+00 # ymtau 

###################################
## INFORMATION FOR GZP
###################################
Block gzp 
    1 3.500000e-01 # gzp 

###################################
## INFORMATION FOR TSB
###################################
Block tsb 
    1 1.000000e-01 # tsb 
#===========================================================
# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)
#===========================================================

Block QNUMBERS 9000001  # ghA 
        1 0  # 3 times electric charge
        2 -1  # number of spin states (2S+1)
        3 1  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 1  # Particle/Antiparticle distinction (0=own anti)
Block QNUMBERS 9000002  # ghZ 
        1 0  # 3 times electric charge
        2 -1  # number of spin states (2S+1)
        3 1  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 1  # Particle/Antiparticle distinction (0=own anti)
Block QNUMBERS 9000003  # ghWp 
        1 3  # 3 times electric charge
        2 -1  # number of spin states (2S+1)
        3 1  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 1  # Particle/Antiparticle distinction (0=own anti)
Block QNUMBERS 9000004  # ghWm 
        1 -3  # 3 times electric charge
        2 -1  # number of spin states (2S+1)
        3 1  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 1  # Particle/Antiparticle distinction (0=own anti)
Block QNUMBERS 82  # ghG 
        1 0  # 3 times electric charge
        2 -1  # number of spin states (2S+1)
        3 8  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 1  # Particle/Antiparticle distinction (0=own anti)
Block QNUMBERS 250  # G0 
        1 0  # 3 times electric charge
        2 1  # number of spin states (2S+1)
        3 1  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 0  # Particle/Antiparticle distinction (0=own anti)
Block QNUMBERS 251  # G+ 
        1 3  # 3 times electric charge
        2 1  # number of spin states (2S+1)
        3 1  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 1  # Particle/Antiparticle distinction (0=own anti)
Block QNUMBERS 32  # Zp 
        1 0  # 3 times electric charge
        2 3  # number of spin states (2S+1)
        3 1  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 0  # Particle/Antiparticle distinction (0=own anti)


==> anc/UFO/vertices.py <==
# This file was automatically created by FeynRules 2.3.34
# Mathematica version: 11.0.0 for Mac OS X x86 (64-bit) (July 28, 2016)
# Date: Mon 21 Oct 2019 11:56:06


from object_library import all_vertices, Vertex
import particles as P
import couplings as C
import lorentz as L


V_1 = Vertex(name = 'V_1',
             particles = [ P.H, P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_9})

V_2 = Vertex(name = 'V_2',
             particles = [ P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_35})

V_3 = Vertex(name = 'V_3',
             particles = [ P.ghG, P.ghG__tilde__, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.UUV1 ],
             couplings = {(0,0):C.GC_6})

V_4 = Vertex(name = 'V_4',
             particles = [ P.g, P.g, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.VVV1 ],
             couplings = {(0,0):C.GC_6})

V_5 = Vertex(name = 'V_5',
             particles = [ P.g, P.g, P.g, P.g ],
             color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
             lorentz = [ L.VVVV1, L.VVVV3, L.VVVV4 ],
             couplings = {(1,1):C.GC_8,(0,0):C.GC_8,(2,2):C.GC_8})

V_6 = Vertex(name = 'V_6',
             particles = [ P.d__tilde__, P.d, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_40})

V_7 = Vertex(name = 'V_7',
             particles = [ P.s__tilde__, P.s, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_43})

V_8 = Vertex(name = 'V_8',
             particles = [ P.b__tilde__, P.b, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_38})

V_9 = Vertex(name = 'V_9',
             particles = [ P.e__plus__, P.e__minus__, P.H ],
             color = [ '1' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_41})

V_10 = Vertex(name = 'V_10',
              particles = [ P.mu__plus__, P.mu__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_42})

V_11 = Vertex(name = 'V_11',
              particles = [ P.ta__plus__, P.ta__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_45})

V_12 = Vertex(name = 'V_12',
              particles = [ P.u__tilde__, P.u, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_46})

V_13 = Vertex(name = 'V_13',
              particles = [ P.c__tilde__, P.c, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_39})

V_14 = Vertex(name = 'V_14',
              particles = [ P.t__tilde__, P.t, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_44})

V_15 = Vertex(name = 'V_15',
              particles = [ P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_4})

V_16 = Vertex(name = 'V_16',
              particles = [ P.W__minus__, P.W__plus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_10})

V_17 = Vertex(name = 'V_17',
              particles = [ P.W__minus__, P.W__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_36})

V_18 = Vertex(name = 'V_18',
              particles = [ P.a, P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_5})

V_19 = Vertex(name = 'V_19',
              particles = [ P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_24})

V_20 = Vertex(name = 'V_20',
              particles = [ P.W__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_11})

V_21 = Vertex(name = 'V_21',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_25})

V_22 = Vertex(name = 'V_22',
              particles = [ P.Z, P.Z, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_34})

V_23 = Vertex(name = 'V_23',
              particles = [ P.Z, P.Z, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_37})

V_24 = Vertex(name = 'V_24',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_12})

V_25 = Vertex(name = 'V_25',
              particles = [ P.e__plus__, P.e__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_26 = Vertex(name = 'V_26',
              particles = [ P.mu__plus__, P.mu__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_27 = Vertex(name = 'V_27',
              particles = [ P.ta__plus__, P.ta__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_28 = Vertex(name = 'V_28',
              particles = [ P.u__tilde__, P.u, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_29 = Vertex(name = 'V_29',
              particles = [ P.c__tilde__, P.c, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_30 = Vertex(name = 'V_30',
              particles = [ P.t__tilde__, P.t, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_31 = Vertex(name = 'V_31',
              particles = [ P.d__tilde__, P.d, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_32 = Vertex(name = 'V_32',
              particles = [ P.s__tilde__, P.s, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_33 = Vertex(name = 'V_33',
              particles = [ P.b__tilde__, P.b, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_34 = Vertex(name = 'V_34',
              particles = [ P.u__tilde__, P.u, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_35 = Vertex(name = 'V_35',
              particles = [ P.c__tilde__, P.c, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_36 = Vertex(name = 'V_36',
              particles = [ P.t__tilde__, P.t, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_37 = Vertex(name = 'V_37',
              particles = [ P.d__tilde__, P.d, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_38 = Vertex(name = 'V_38',
              particles = [ P.s__tilde__, P.s, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_39 = Vertex(name = 'V_39',
              particles = [ P.b__tilde__, P.b, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_40 = Vertex(name = 'V_40',
              particles = [ P.d__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_14})

V_41 = Vertex(name = 'V_41',
              particles = [ P.s__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_15})

V_42 = Vertex(name = 'V_42',
              particles = [ P.b__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_16})

V_43 = Vertex(name = 'V_43',
              particles = [ P.d__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_17})

V_44 = Vertex(name = 'V_44',
              particles = [ P.s__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_18})

V_45 = Vertex(name = 'V_45',
              particles = [ P.b__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_19})

V_46 = Vertex(name = 'V_46',
              particles = [ P.d__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_20})

V_47 = Vertex(name = 'V_47',
              particles = [ P.s__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_21})

V_48 = Vertex(name = 'V_48',
              particles = [ P.b__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_22})

V_49 = Vertex(name = 'V_49',
              particles = [ P.u__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_47})

V_50 = Vertex(name = 'V_50',
              particles = [ P.c__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_50})

V_51 = Vertex(name = 'V_51',
              particles = [ P.t__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_53})

V_52 = Vertex(name = 'V_52',
              particles = [ P.u__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_48})

V_53 = Vertex(name = 'V_53',
              particles = [ P.c__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_51})

V_54 = Vertex(name = 'V_54',
              particles = [ P.t__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_54})

V_55 = Vertex(name = 'V_55',
              particles = [ P.u__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_56 = Vertex(name = 'V_56',
              particles = [ P.c__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_52})

V_57 = Vertex(name = 'V_57',
              particles = [ P.t__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_55})

V_58 = Vertex(name = 'V_58',
              particles = [ P.e__plus__, P.ve, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_13})

V_59 = Vertex(name = 'V_59',
              particles = [ P.mu__plus__, P.vm, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_13})

V_60 = Vertex(name = 'V_60',
              particles = [ P.ta__plus__, P.vt, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_13})

V_61 = Vertex(name = 'V_61',
              particles = [ P.ve__tilde__, P.e__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_13})

V_62 = Vertex(name = 'V_62',
              particles = [ P.vm__tilde__, P.mu__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_13})

V_63 = Vertex(name = 'V_63',
              particles = [ P.vt__tilde__, P.ta__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_13})

V_64 = Vertex(name = 'V_64',
              particles = [ P.u__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
              couplings = {(0,0):C.GC_23,(0,2):C.GC_26,(0,1):C.GC_138})

V_65 = Vertex(name = 'V_65',
              particles = [ P.u__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_128})

V_66 = Vertex(name = 'V_66',
              particles = [ P.c__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_129,(0,1):C.GC_141})

V_67 = Vertex(name = 'V_67',
              particles = [ P.t__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_130,(0,1):C.GC_144})

V_68 = Vertex(name = 'V_68',
              particles = [ P.u__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_131,(0,1):C.GC_147})

V_69 = Vertex(name = 'V_69',
              particles = [ P.c__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
              couplings = {(0,0):C.GC_23,(0,2):C.GC_26,(0,1):C.GC_150})

V_70 = Vertex(name = 'V_70',
              particles = [ P.c__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_132})

V_71 = Vertex(name = 'V_71',
              particles = [ P.t__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_133,(0,1):C.GC_153})

V_72 = Vertex(name = 'V_72',
              particles = [ P.u__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_134,(0,1):C.GC_156})

V_73 = Vertex(name = 'V_73',
              particles = [ P.c__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_135,(0,1):C.GC_159})

V_74 = Vertex(name = 'V_74',
              particles = [ P.t__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_31,(0,1):C.GC_28})

V_75 = Vertex(name = 'V_75',
              particles = [ P.t__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_136,(0,1):C.GC_162})

V_76 = Vertex(name = 'V_76',
              particles = [ P.d__tilde__, P.d, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_30,(0,1):C.GC_27})

V_77 = Vertex(name = 'V_77',
              particles = [ P.d__tilde__, P.d, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_110,(0,1):C.GC_137})

V_78 = Vertex(name = 'V_78',
              particles = [ P.s__tilde__, P.d, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_111,(0,1):C.GC_140})

V_79 = Vertex(name = 'V_79',
              particles = [ P.b__tilde__, P.d, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_112,(0,1):C.GC_143})

V_80 = Vertex(name = 'V_80',
              particles = [ P.d__tilde__, P.s, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_113,(0,1):C.GC_146})

V_81 = Vertex(name = 'V_81',
              particles = [ P.s__tilde__, P.s, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_30,(0,1):C.GC_27})

V_82 = Vertex(name = 'V_82',
              particles = [ P.s__tilde__, P.s, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_114,(0,1):C.GC_149})

V_83 = Vertex(name = 'V_83',
              particles = [ P.b__tilde__, P.s, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_115,(0,1):C.GC_152})

V_84 = Vertex(name = 'V_84',
              particles = [ P.d__tilde__, P.b, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_116,(0,1):C.GC_155})

V_85 = Vertex(name = 'V_85',
              particles = [ P.s__tilde__, P.b, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_117,(0,1):C.GC_158})

V_86 = Vertex(name = 'V_86',
              particles = [ P.b__tilde__, P.b, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_30,(0,1):C.GC_27})

V_87 = Vertex(name = 'V_87',
              particles = [ P.b__tilde__, P.b, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_118,(0,1):C.GC_161})

V_88 = Vertex(name = 'V_88',
              particles = [ P.ve__tilde__, P.ve, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_33})

V_89 = Vertex(name = 'V_89',
              particles = [ P.ve__tilde__, P.ve, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_119})

V_90 = Vertex(name = 'V_90',
              particles = [ P.vm__tilde__, P.ve, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_120})

V_91 = Vertex(name = 'V_91',
              particles = [ P.vt__tilde__, P.ve, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_121})

V_92 = Vertex(name = 'V_92',
              particles = [ P.ve__tilde__, P.vm, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_122})

V_93 = Vertex(name = 'V_93',
              particles = [ P.vm__tilde__, P.vm, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_33})

V_94 = Vertex(name = 'V_94',
              particles = [ P.vm__tilde__, P.vm, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_123})

V_95 = Vertex(name = 'V_95',
              particles = [ P.vt__tilde__, P.vm, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_124})

V_96 = Vertex(name = 'V_96',
              particles = [ P.ve__tilde__, P.vt, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_125})

V_97 = Vertex(name = 'V_97',
              particles = [ P.vm__tilde__, P.vt, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_126})

V_98 = Vertex(name = 'V_98',
              particles = [ P.vt__tilde__, P.vt, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_33})

V_99 = Vertex(name = 'V_99',
              particles = [ P.vt__tilde__, P.vt, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_127})

V_100 = Vertex(name = 'V_100',
               particles = [ P.e__plus__, P.e__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_32,(0,1):C.GC_29})

V_101 = Vertex(name = 'V_101',
               particles = [ P.e__plus__, P.e__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_119,(0,1):C.GC_139})

V_102 = Vertex(name = 'V_102',
               particles = [ P.mu__plus__, P.e__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_120,(0,1):C.GC_142})

V_103 = Vertex(name = 'V_103',
               particles = [ P.ta__plus__, P.e__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_121,(0,1):C.GC_145})

V_104 = Vertex(name = 'V_104',
               particles = [ P.e__plus__, P.mu__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_122,(0,1):C.GC_148})

V_105 = Vertex(name = 'V_105',
               particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_32,(0,1):C.GC_29})

V_106 = Vertex(name = 'V_106',
               particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_123,(0,1):C.GC_151})

V_107 = Vertex(name = 'V_107',
               particles = [ P.ta__plus__, P.mu__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_124,(0,1):C.GC_154})

V_108 = Vertex(name = 'V_108',
               particles = [ P.e__plus__, P.ta__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_125,(0,1):C.GC_157})

V_109 = Vertex(name = 'V_109',
               particles = [ P.mu__plus__, P.ta__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_126,(0,1):C.GC_160})

V_110 = Vertex(name = 'V_110',
               particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_32,(0,1):C.GC_29})

V_111 = Vertex(name = 'V_111',
               particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_127,(0,1):C.GC_163})

V_112 = Vertex(name = 'V_112',
               particles = [ P.d__tilde__, P.d, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_56,(0,1):C.GC_83})

V_113 = Vertex(name = 'V_113',
               particles = [ P.s__tilde__, P.d, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_57,(0,1):C.GC_86})

V_114 = Vertex(name = 'V_114',
               particles = [ P.b__tilde__, P.d, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_58,(0,1):C.GC_89})

V_115 = Vertex(name = 'V_115',
               particles = [ P.d__tilde__, P.s, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_59,(0,1):C.GC_92})

V_116 = Vertex(name = 'V_116',
               particles = [ P.s__tilde__, P.s, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_60,(0,1):C.GC_95})

V_117 = Vertex(name = 'V_117',
               particles = [ P.b__tilde__, P.s, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_61,(0,1):C.GC_98})

V_118 = Vertex(name = 'V_118',
               particles = [ P.d__tilde__, P.b, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_62,(0,1):C.GC_101})

V_119 = Vertex(name = 'V_119',
               particles = [ P.s__tilde__, P.b, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_63,(0,1):C.GC_104})

V_120 = Vertex(name = 'V_120',
               particles = [ P.b__tilde__, P.b, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_64,(0,1):C.GC_107})

V_121 = Vertex(name = 'V_121',
               particles = [ P.e__plus__, P.e__minus__, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_65,(0,1):C.GC_85})

V_122 = Vertex(name = 'V_122',
               particles = [ P.mu__plus__, P.e__minus__, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_66,(0,1):C.GC_88})

V_123 = Vertex(name = 'V_123',
               particles = [ P.ta__plus__, P.e__minus__, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_67,(0,1):C.GC_91})

V_124 = Vertex(name = 'V_124',
               particles = [ P.e__plus__, P.mu__minus__, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_68,(0,1):C.GC_94})

V_125 = Vertex(name = 'V_125',
               particles = [ P.mu__plus__, P.mu__minus__, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_69,(0,1):C.GC_97})

V_126 = Vertex(name = 'V_126',
               particles = [ P.ta__plus__, P.mu__minus__, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_70,(0,1):C.GC_100})

V_127 = Vertex(name = 'V_127',
               particles = [ P.e__plus__, P.ta__minus__, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_71,(0,1):C.GC_103})

V_128 = Vertex(name = 'V_128',
               particles = [ P.mu__plus__, P.ta__minus__, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_72,(0,1):C.GC_106})

V_129 = Vertex(name = 'V_129',
               particles = [ P.ta__plus__, P.ta__minus__, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_73,(0,1):C.GC_109})

V_130 = Vertex(name = 'V_130',
               particles = [ P.ve__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_65})

V_131 = Vertex(name = 'V_131',
               particles = [ P.vm__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_66})

V_132 = Vertex(name = 'V_132',
               particles = [ P.vt__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_67})

V_133 = Vertex(name = 'V_133',
               particles = [ P.ve__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_68})

V_134 = Vertex(name = 'V_134',
               particles = [ P.vm__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_69})

V_135 = Vertex(name = 'V_135',
               particles = [ P.vt__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_70})

V_136 = Vertex(name = 'V_136',
               particles = [ P.ve__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_71})

V_137 = Vertex(name = 'V_137',
               particles = [ P.vm__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_72})

V_138 = Vertex(name = 'V_138',
               particles = [ P.vt__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_73})

V_139 = Vertex(name = 'V_139',
               particles = [ P.u__tilde__, P.u, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_74,(0,1):C.GC_84})

V_140 = Vertex(name = 'V_140',
               particles = [ P.c__tilde__, P.u, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_75,(0,1):C.GC_87})

V_141 = Vertex(name = 'V_141',
               particles = [ P.t__tilde__, P.u, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_76,(0,1):C.GC_90})

V_142 = Vertex(name = 'V_142',
               particles = [ P.u__tilde__, P.c, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_77,(0,1):C.GC_93})

V_143 = Vertex(name = 'V_143',
               particles = [ P.c__tilde__, P.c, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_78,(0,1):C.GC_96})

V_144 = Vertex(name = 'V_144',
               particles = [ P.t__tilde__, P.c, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_79,(0,1):C.GC_99})

V_145 = Vertex(name = 'V_145',
               particles = [ P.u__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_80,(0,1):C.GC_102})

V_146 = Vertex(name = 'V_146',
               particles = [ P.c__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_81,(0,1):C.GC_105})

V_147 = Vertex(name = 'V_147',
               particles = [ P.t__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_82,(0,1):C.GC_108})



==> anc/UFO/write_param_card.py <==

__date__ = "02 Aug 2012"
__author__ = 'olivier.mattelaer@uclouvain.be'

from function_library import *

class ParamCardWriter(object):
    
    header = \
    """######################################################################\n""" + \
    """## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################\n""" + \
    """######################################################################\n"""   
    
    def __init__(self, filename, list_of_parameters=None, generic=False):
        """write a valid param_card.dat"""
        
        if not list_of_parameters:
            from parameters import all_parameters
            list_of_parameters = [param for param in all_parameters if \
                                                       param.nature=='external']
        
        self.generic_output = generic
        if generic:
            self.define_not_dep_param(list_of_parameters)

        
        self.fsock = open(filename, 'w')
        self.fsock.write(self.header)
        
        self.write_card(list_of_parameters)
        self.fsock.close()
    
    def define_not_dep_param(self, list_of_parameters):
        """define self.dep_mass and self.dep_width in case that they are 
        requested in the param_card.dat"""
        from particles import all_particles
        
        self.dep_mass = [(part, part.mass) for part in all_particles \
                            if part.pdg_code > 0 and \
                                            part.mass not in list_of_parameters]
        self.dep_width = [(part, part.width) for part in all_particles\
                             if part.pdg_code > 0 and \
                                part.width not in list_of_parameters]        
    
    @staticmethod
    def order_param(obj1, obj2):
        """ order parameter of a given block """
        
        maxlen = min([len(obj1.lhacode), len(obj2.lhacode)])
    
        for i in range(maxlen):
            if obj1.lhacode[i] < obj2.lhacode[i]:
                return -1
            elif obj1.lhacode[i] == obj2.lhacode[i]:
                return 0
            else:
                return 1
        #identical up to the first finish
        if len(obj1.lhacode) > len(obj2.lhacode):
            return 1
        elif  len(obj1.lhacode) == len(obj2.lhacode):
            return 0
        else:
            return -1
        
    def write_card(self, all_ext_param):
        """ """
        
        # list all lhablock
        all_lhablock = set([param.lhablock for param in all_ext_param])
        
        # ordonate lhablock alphabeticaly
        all_lhablock = list(all_lhablock)
        all_lhablock.sort()
        # put at the beginning SMINPUT + MASS + DECAY
        for name in ['DECAY', 'MASS','SMINPUTS']:
            if name in all_lhablock:
                all_lhablock.remove(name)
                all_lhablock.insert(0, name)
        
        for lhablock in all_lhablock:
            self.write_block(lhablock)
            need_writing = [ param for param in all_ext_param if \
                                                     param.lhablock == lhablock]
            need_writing.sort(self.order_param)
            [self.write_param(param, lhablock) for param in need_writing]
            
            if self.generic_output:
                if lhablock in ['MASS', 'DECAY']:
                    self.write_dep_param_block(lhablock)

        if self.generic_output:
            self.write_qnumber()
                               
    def write_block(self, name):
        """ write a comment for a block"""
        
        self.fsock.writelines(
        """\n###################################""" + \
        """\n## INFORMATION FOR %s""" % name.upper() +\
        """\n###################################\n"""
         )
        if name!='DECAY':
            self.fsock.write("""Block %s \n""" % name)

    def write_param(self, param, lhablock):
        
        lhacode=' '.join(['%3s' % key for key in param.lhacode])
        if lhablock != 'DECAY':
            text = """  %s %e # %s \n""" % (lhacode, complex(param.value).real, param.name ) 
        else:
            text = '''DECAY %s %e \n''' % (lhacode, complex(param.value).real)
        self.fsock.write(text) 
                    


    
    def write_dep_param_block(self, lhablock):
        import cmath
        from parameters import all_parameters
        from particles import all_particles
        for parameter in all_parameters:
            exec("%s = %s" % (parameter.name, parameter.value))
        text = "##  Not dependent paramater.\n"
        text += "## Those values should be edited following analytical the \n"
        text += "## analytical expression. Some generator could simply ignore \n"
        text += "## those values and use the analytical expression\n"
        
        if lhablock == 'MASS':
            data = self.dep_mass
            prefix = " "
        else:
            data = self.dep_width
            prefix = "DECAY "

        for part, param in data:
            if isinstance(param.value, str):
                value = complex(eval(param.value)).real
            else:
                value = param.value
            
            text += """%s %s %f # %s : %s \n""" %(prefix, part.pdg_code, 
                        value, part.name, param.value)
        # If more than a particles has the same mass/width we need to write it here
        # as well
        if lhablock == 'MASS':
            arg = 'mass'
            done = [part for (part, param) in self.dep_mass]
        else:
            arg = 'width'
            done = [part for (part, param) in self.dep_width]
        for particle in all_particles:
            if particle.pdg_code <0:
                continue
            is_define = True
            if particle not in done:
                if getattr(particle, arg).lhacode[0] != particle.pdg_code:
                    is_define = False                
            if  not is_define:
                value = float(particle.get(arg).value )
                name =  particle.get(arg).name 
                text += """%s %s %f # %s : %s \n""" %(prefix, particle.pdg_code, 
                        value, particle.name, name)




        self.fsock.write(text)    
        
    sm_pdg = [1,2,3,4,5,6,11,12,13,13,14,15,16,21,22,23,24,25]
    data="""Block QNUMBERS %(pdg)d  # %(name)s 
        1 %(charge)d  # 3 times electric charge
        2 %(spin)d  # number of spin states (2S+1)
        3 %(color)d  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 %(antipart)d  # Particle/Antiparticle distinction (0=own anti)\n"""
    
    def write_qnumber(self):
        """ write qnumber """
        from particles import all_particles
        import particles
        print particles.__file__
        text="""#===========================================================\n"""
        text += """# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)\n"""
        text += """#===========================================================\n\n"""
        
        for part in all_particles:
            if part.pdg_code in self.sm_pdg or part.pdg_code < 0:
                continue
            text += self.data % {'pdg': part.pdg_code,
                                 'name': part.name,
                                 'charge': 3 * part.charge,
                                 'spin': part.spin,
                                 'color': part.color,
                                 'antipart': part.name != part.antiname and 1 or 0}
        
        self.fsock.write(text)
        
            
            
            
            
        
            
if '__main__' == __name__:
    ParamCardWriter('./param_card.dat', generic=True)
    print 'write ./param_card.dat'
    


==> anc/y3fit.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Max[chi^2_SM-chi^2](gzp=0.42551091, theta=-0.14501005)=42.63001726011478\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import pickle\n",
    "import numpy as np\n",
    "import matplotlib.ticker as ticker\n",
    "\n",
    "# Read in plot 1 data: obtained from 2103.12056\n",
    "with open('tfhm_2d.dat', 'rb') as filehandle:\n",
    "    data_for_plot1 = pickle.load(filehandle)\n",
    "# Identify best-fit point\n",
    "gzp_for_plot1  =  [data['gzp']      for data in data_for_plot1]\n",
    "theta_for_plot1 = [data['theta']   for data in data_for_plot1]\n",
    "dchi2_for_plot1 = [2*data['global']   for data in data_for_plot1]\n",
    "max_D_old   = max(dchi2_for_plot1)\n",
    "pos        = dchi2_for_plot1.index(max_D_old)\n",
    "max_dchi2   = 2 * 21.31500863005739\n",
    "gzp_gf     = 0.42551091\n",
    "theta_gf   = -0.14501005\n",
    "print('Max[chi^2_SM-chi^2](gzp=' + str(gzp_gf) + ', theta=' + str(theta_gf) + ')=' + str(max_dchi2))\n",
    "\n",
    "# Plot 70%/95% contours for global fit\n",
    "x = np.array(gzp_for_plot1)\n",
    "y = np.array(theta_for_plot1)\n",
    "z = np.array(dchi2_for_plot1)\n",
    "\n",
    "cols = np.unique(x).shape[0]\n",
    "X = x.reshape(-1, cols)\n",
    "Y = y.reshape(-1, cols)\n",
    "Z = z.reshape(-1, cols)\n",
    "\n",
    "x1 = np.unique(x)[8:]\n",
    "F = 0.5 * np.arcsin(-0.09 / ((x1)**2+0.35*x1))\n",
    "\n",
    "# make plot\n",
    "plt.rcParams.update({'font.size': 20}) \n",
    "fig,ax = plt.subplots()\n",
    "plt.rcParams['contour.negative_linestyle'] = 'solid'\n",
    "alpha_level = 0.2\n",
    "contourf_ = ax.contourf(X, Y, Z, [max_dchi2-5.99, max_dchi2], colors='k',   alpha=alpha_level)\n",
    "contour_  = ax.contour (X, Y, Z, [max_dchi2-5.99, max_dchi2-2.41], colors='k')\n",
    "plt.rcParams.update({'font.size': 16}) \n",
    "plt.plot(gzp_gf, theta_gf,'k.', label='global')\n",
    "plt.rcParams.update({'font.size': 20}) \n",
    "plt.xlabel(r'$g_{X}$(3 TeV/$M_{X}$)') \n",
    "plt.ylabel(r'$\\theta_{23}$') \n",
    "plt.title('$Y_3$ Model')\n",
    "plt.legend(loc='lower right',markerscale=3, fontsize=17)\n",
    "plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.02))\n",
    "plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.1))\n",
    "ax.xaxis.set_major_locator(ticker.MultipleLocator(0.5))\n",
    "ax.yaxis.set_major_locator(ticker.MultipleLocator(0.2))\n",
    "ax.plot(x1,F,'k--')\n",
    "plt.text(0.01, -0.02, \"Allanach and Banks, 2021\", fontsize=10)\n",
    "plt.savefig('tfhm_fit.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

